Discrete Mechanics and Optimal Control for Passive Walking with Foot Slippage

Forced variational integrators are given by the discretization of the Lagrange-d'Alembert principle for systems subject to external forces, and have proved useful for numerical simulation studies of complex dynamical systems. In this paper we model a passive walker with foot slip by using techniques of geometric mechanics, and we construct forced variational integrators for the system. Moreover, we present a methodology for generating (locally) optimal control policies for simple hybrid holonomically constrained forced Lagrangian systems, based on discrete mechanics, applied to a controlled walker with foot slip in a trajectory tracking problem.

==> Code/Impact_map.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     69472,       1665]
NotebookOptionsPosition[     64339,       1572]
NotebookOutlinePosition[     64744,       1589]
CellTagsIndexPosition[     64701,       1586]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "\[Theta]0p", ",", "\[Theta]1p", ",", " ", "\[Theta]0", ",", "\[Theta]1", 
   ",", "eq1", ",", "eq2", ",", "eq3", ",", "eq4", ",", "x0p", ",", "x1p", 
   ",", "Eq1", ",", "Eq2", ",", "\[Psi]", ",", "sols"}], "]"}]], "Input",
 CellChangeTimes->{{3.8701565168290462`*^9, 3.870156542578458*^9}, {
  3.870232369126877*^9, 3.870232371624605*^9}, {3.8702324144515944`*^9, 
  3.870232429671001*^9}, {3.870232533115982*^9, 3.870232533599842*^9}, {
  3.870232602252614*^9, 3.870232604463025*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"63597798-8754-4731-9843-5207cd9cf4a4"],

Cell[CellGroupData[{

Cell["Impact map", "Section",
 CellChangeTimes->{{3.8685127222109623`*^9, 
  3.8685127234822197`*^9}},ExpressionUUID->"a8798acd-e4b0-4eec-aab8-\
edefb9f974a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Eq1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"x0p", "+", "x1p"}], "2"], "\[Equal]", 
    RowBox[{
     FractionBox[
      RowBox[{"x0", "+", "x1"}], "2"], "-", 
     RowBox[{"r", "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"-", "a"}], "]"}]}], "+", 
     RowBox[{"r", "*", 
      RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eq2", "=", 
   RowBox[{
    RowBox[{"x1p", "-", "x0p", "-", 
     RowBox[{"r", "*", 
      RowBox[{"(", 
       RowBox[{"\[Theta]1", "-", "\[Theta]0"}], ")"}], "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", "*", "a"}], "]"}], "*", 
      RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], "==", 
    RowBox[{"x1", "-", "x0", "-", 
     RowBox[{"r", "*", 
      RowBox[{"(", 
       RowBox[{"\[Theta]1", "-", "\[Theta]0"}], ")"}], "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"-", "a"}], "]"}]}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.868508765178834*^9, 3.8685090596935167`*^9}, 
   3.868509097918531*^9, {3.8685091655492697`*^9, 3.8685091731767597`*^9}, {
   3.86850926658217*^9, 3.8685093041891527`*^9}, {3.870154668482278*^9, 
   3.870154688283399*^9}, {3.870156493983487*^9, 3.870156507799923*^9}, {
   3.8701565758525047`*^9, 3.870156592125668*^9}, {3.870232192250766*^9, 
   3.870232244287636*^9}, {3.870232274536104*^9, 3.870232280136671*^9}, {
   3.872830941526394*^9, 3.8728309550972757`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"c8409a7c-cef2-4ab8-969b-0fbd5d0d570e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sols", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Eq1", ",", " ", "Eq2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x0p", ",", "x1p"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.868509101519245*^9, 3.868509134172639*^9}, {
  3.870154850477948*^9, 3.870154851871356*^9}, {3.870232314027268*^9, 
  3.8702323222613287`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"a16ccf5d-f12f-47fc-80e4-be4530cc1bc2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x0p", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "x0"}], "-", 
        RowBox[{"r", " ", "\[Theta]0", " ", 
         RowBox[{"Cos", "[", "a", "]"}]}], "+", 
        RowBox[{"r", " ", "\[Theta]1", " ", 
         RowBox[{"Cos", "[", "a", "]"}]}], "+", 
        RowBox[{"r", " ", "\[Theta]0", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "a"}], "]"}], " ", 
         RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
        RowBox[{"r", " ", "\[Theta]1", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "a"}], "]"}], " ", 
         RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"Sin", "[", "a", "]"}]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{"x1p", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "x1"}], "+", 
        RowBox[{"r", " ", "\[Theta]0", " ", 
         RowBox[{"Cos", "[", "a", "]"}]}], "-", 
        RowBox[{"r", " ", "\[Theta]1", " ", 
         RowBox[{"Cos", "[", "a", "]"}]}], "-", 
        RowBox[{"r", " ", "\[Theta]0", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "a"}], "]"}], " ", 
         RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
        RowBox[{"r", " ", "\[Theta]1", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "a"}], "]"}], " ", 
         RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"Sin", "[", "a", "]"}]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8685094919505453`*^9, 3.8685095009650497`*^9}, {
   3.868513443536059*^9, 3.868513485094511*^9}, {3.868513626758264*^9, 
   3.868513666897444*^9}, 3.86851901741381*^9, 3.868524739427558*^9, 
   3.870154711809689*^9, 3.870154864913561*^9, 3.8701565105399523`*^9, 
   3.870156553900481*^9, 3.870156595737857*^9, 3.8702321399185658`*^9, 
   3.870232350860075*^9, {3.870232395516562*^9, 3.87023243817929*^9}, 
   3.870232538684711*^9, {3.870232883735824*^9, 3.8702328932152023`*^9}, 
   3.870232982951996*^9, {3.870233033594059*^9, 3.870233045183215*^9}, 
   3.8728309888681927`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"bd8894a2-0f43-4e94-861b-4d2ed4d98588"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x0p", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"sols", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.870232364213862*^9, 3.870232391861306*^9}, {
  3.87023252493008*^9, 3.8702325511128063`*^9}, {3.870232943029492*^9, 
  3.870232947726859*^9}, {3.8702329857355556`*^9, 3.8702330242023697`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"4ae03016-babc-48ef-90bc-afcda09c6cb0"],

Cell[BoxData[
 RowBox[{"x0", "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{"\[Theta]0", "-", "\[Theta]1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Cos", "[", "a", "]"}], "-", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "a"}], "]"}], " ", 
      RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
  RowBox[{"r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", "[", "a", "]"}], "+", 
     RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.870232392272274*^9, 3.870232438303362*^9}, {
   3.870232527968397*^9, 3.870232551464631*^9}, {3.870232883778715*^9, 
   3.87023289325765*^9}, {3.8702329786324253`*^9, 3.8702329830012283`*^9}, {
   3.870233015682468*^9, 3.870233046092268*^9}, 3.8728309900739727`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"ecea3abf-8dd7-4a0e-8c22-4f4bea1c58bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x1p", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"sols", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.870232560400228*^9, 3.8702325628376093`*^9}, {
  3.870232954552796*^9, 3.870232959067173*^9}, {3.870232997718371*^9, 
  3.87023299933982*^9}, {3.870233040628001*^9, 3.870233042514724*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"af78491d-157f-4528-8c45-51348f4b2aaf"],

Cell[BoxData[
 RowBox[{"x1", "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{"\[Theta]0", "-", "\[Theta]1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Cos", "[", "a", "]"}], "-", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "a"}], "]"}], " ", 
      RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
  RowBox[{"r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", "[", "a", "]"}], "+", 
     RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.87023256324024*^9, {3.870232883820199*^9, 3.87023289330119*^9}, 
   3.870232983052123*^9, {3.870233034540382*^9, 3.870233047029015*^9}, 
   3.872830991500524*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"582283ac-28ea-4b7f-ac7a-c3362de56e82"],

Cell[BoxData[
 NamespaceBox["WolframAlphaQueryResults",
  DynamicModuleBox[{Typeset`q$$ = "x1p", Typeset`opts$$ = {
   AppearanceElements -> {
     "Warnings", "Assumptions", "Brand", "Pods", "PodMenus", "Unsuccessful", 
      "Sources"}, Asynchronous -> All, 
    TimeConstraint -> {20, Automatic, Automatic, Automatic}, 
    Method -> {
     "Formats" -> {"cell", "minput", "msound", "dataformats"}, "Server" -> 
      "https://api.wolframalpha.com/v1/"}}, Typeset`elements$$ = {
   "Warnings", "Assumptions", "Brand", "Pods", "PodMenus", "Unsuccessful", 
    "Sources"}, Typeset`pod1$$ = XMLElement[
   "pod", {"title" -> "Input interpretation", "scanner" -> "Identity", "id" -> 
     "Input", "position" -> "100", "error" -> "false", "numsubpods" -> "1"}, {
    
     XMLElement["subpod", {"title" -> ""}, {
       XMLElement["minput", {}, {"Quantity[x^1, \"BritishPence\"]"}], 
       XMLElement["cell", {"compressed" -> False, "string" -> True}, {
         Cell[
          BoxData[
           FormBox[
            StyleBox[
             TagBox[
              TagBox[
               RowBox[{
                 TagBox[
                  RowBox[{
                    SuperscriptBox["x", "1"], "\[NoBreak]", 
                    StyleBox[
                    RowBox[{"\[VeryThinSpace]", 
                    FormBox["\"p\"", TraditionalForm]}], FontFamily -> 
                    "Roboto", FontSize -> Smaller]}], #& , SyntaxForm -> Dot],
                  "  ", 
                 StyleBox[
                  
                  RowBox[{
                   "\"(\"", "\[NoBreak]", "\"British pence\"", "\[NoBreak]", 
                    "\")\""}], {FontFamily -> "Roboto", FontSize -> Smaller, 
                   GrayLevel[0.6], 
                   LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                   0}]}], "Unit", SyntaxForm -> Dot], 
              PolynomialForm[#, TraditionalOrder -> False]& ], 
             LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 0, 
             ZeroWidthTimes -> False], TraditionalForm]], "Output", {
          Background -> None, 
           GraphicsBoxOptions -> {
            DefaultBaseStyle -> {FontFamily -> "Times", "Graphics"}, 
             DefaultAxesStyle -> Directive[
               GrayLevel[0, 0.35], FontColor -> GrayLevel[0.25], FontOpacity -> 
               1, "GraphicsAxes"], DefaultFrameStyle -> Directive[
               GrayLevel[0, 0.35], FontColor -> GrayLevel[0.25], FontOpacity -> 
               1, "GraphicsFrame"], DefaultFrameTicksStyle -> 
             Directive[
              FontFamily -> "Times", FontSize -> 10, "GraphicsFrameTicks"], 
             DefaultTicksStyle -> 
             Directive[
              FontFamily -> "Times", FontSize -> 10, "GraphicsTicks"]}, 
           Graphics3DBoxOptions -> {
            DefaultBaseStyle -> {FontFamily -> "Times", "Graphics3D"}}}, 
          NumberPoint -> ".", CellSize -> {550, Automatic}, 
          AutoStyleOptions -> {"HighlightFormattingErrors" -> False}, 
          RenderingOptions -> {
           "3DRenderingMethod" -> "BSPTreeOrDepthBuffer"}]}], 
       XMLElement[
       "dataformats", {}, {
        "plaintext,minput,computabledata,formatteddata,numberdata,\
quantitydata"}]}], 
     XMLElement["expressiontypes", {"count" -> "1"}, {"\n   ", 
       XMLElement["expressiontype", {"name" -> "Default"}, {}], "\n  "}]}], 
   Typeset`pod2$$ = XMLElement[
   "pod", {"title" -> "Results", "scanner" -> "Identity", "id" -> "Result", 
     "position" -> "200", "error" -> "false", "numsubpods" -> "2", "primary" -> 
     "true"}, {
     XMLElement["subpod", {"title" -> "", "primary" -> "true"}, {
       XMLElement["cell", {"compressed" -> False, "string" -> True}, {
         Cell[
          BoxData[
           FormBox[
            StyleBox[
             TagBox[
              RowBox[{
                TagBox[
                 RowBox[{"x", "\[NoBreak]", 
                   StyleBox[
                    RowBox[{"\[VeryThinSpace]", 
                    FormBox["\"p\"", TraditionalForm]}], FontFamily -> 
                    "Roboto", FontSize -> Smaller]}], #& , SyntaxForm -> Dot],
                 "  ", 
                StyleBox[
                 
                 RowBox[{
                  "\"(\"", "\[NoBreak]", "\"British pence\"", "\[NoBreak]", 
                   "\")\""}], {FontFamily -> "Roboto", FontSize -> Smaller, 
                  GrayLevel[0.6], LinebreakAdjustments -> {1, 100, 1, 0, 100},
                   LineIndent -> 0}]}], "Unit", SyntaxForm -> Dot], 
             LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 0, 
             ZeroWidthTimes -> False], TraditionalForm]], "Output", {
          Background -> None, 
           GraphicsBoxOptions -> {
            DefaultBaseStyle -> {FontFamily -> "Times", "Graphics"}, 
             DefaultAxesStyle -> Directive[
               GrayLevel[0, 0.35], FontColor -> GrayLevel[0.25], FontOpacity -> 
               1, "GraphicsAxes"], DefaultFrameStyle -> Directive[
               GrayLevel[0, 0.35], FontColor -> GrayLevel[0.25], FontOpacity -> 
               1, "GraphicsFrame"], DefaultFrameTicksStyle -> 
             Directive[
              FontFamily -> "Times", FontSize -> 10, "GraphicsFrameTicks"], 
             DefaultTicksStyle -> 
             Directive[
              FontFamily -> "Times", FontSize -> 10, "GraphicsTicks"]}, 
           Graphics3DBoxOptions -> {
            DefaultBaseStyle -> {FontFamily -> "Times", "Graphics3D"}}}, 
          NumberPoint -> ".", CellSize -> {550, Automatic}, 
          AutoStyleOptions -> {"HighlightFormattingErrors" -> False}, 
          RenderingOptions -> {
           "3DRenderingMethod" -> "BSPTreeOrDepthBuffer"}]}], 
       XMLElement[
       "dataformats", {}, {
        "plaintext,moutput,computabledata,formatteddata,numberdata,\
quantitydata"}]}], 
     XMLElement["subpod", {"title" -> "", "primary" -> "true"}, {
       XMLElement["cell", {"compressed" -> False, "string" -> True}, {
         Cell[
          BoxData[
           FormBox[
            StyleBox[
             TagBox[
              RowBox[{
                TagBox[
                 RowBox[{
                   RowBox[{
                    FormBox["\"\[Sterling]\"", TraditionalForm], 
                    "\[VeryThinSpace]"}], "\[InvisibleSpace]", 
                   RowBox[{"0.01`", " ", "x"}]}], #& , SyntaxForm -> Dot], 
                "  ", 
                StyleBox[
                 
                 RowBox[{
                  "\"(\"", "\[NoBreak]", "\"British pounds\"", "\[NoBreak]", 
                   "\")\""}], {FontFamily -> "Roboto", FontSize -> Smaller, 
                  GrayLevel[0.6], LinebreakAdjustments -> {1, 100, 1, 0, 100},
                   LineIndent -> 0}]}], "Unit", SyntaxForm -> Dot], 
             LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 0, 
             ZeroWidthTimes -> False], TraditionalForm]], "Output", {
          Background -> None, 
           GraphicsBoxOptions -> {
            DefaultBaseStyle -> {FontFamily -> "Times", "Graphics"}, 
             DefaultAxesStyle -> Directive[
               GrayLevel[0, 0.35], FontColor -> GrayLevel[0.25], FontOpacity -> 
               1, "GraphicsAxes"], DefaultFrameStyle -> Directive[
               GrayLevel[0, 0.35], FontColor -> GrayLevel[0.25], FontOpacity -> 
               1, "GraphicsFrame"], DefaultFrameTicksStyle -> 
             Directive[
              FontFamily -> "Times", FontSize -> 10, "GraphicsFrameTicks"], 
             DefaultTicksStyle -> 
             Directive[
              FontFamily -> "Times", FontSize -> 10, "GraphicsTicks"]}, 
           Graphics3DBoxOptions -> {
            DefaultBaseStyle -> {FontFamily -> "Times", "Graphics3D"}}}, 
          NumberPoint -> ".", CellSize -> {550, Automatic}, 
          AutoStyleOptions -> {"HighlightFormattingErrors" -> False}, 
          RenderingOptions -> {
           "3DRenderingMethod" -> "BSPTreeOrDepthBuffer"}]}], 
       XMLElement[
       "dataformats", {}, {
        "plaintext,moutput,computabledata,formatteddata,numberdata,\
quantitydata"}]}], 
     XMLElement["expressiontypes", {"count" -> "2"}, {"\n   ", 
       XMLElement["expressiontype", {"name" -> "Default"}, {}], "\n   ", 
       XMLElement["expressiontype", {"name" -> "Default"}, {}], "\n  "}]}], 
   Typeset`pod3$$ = XMLElement[
   "pod", {"title" -> 
     "Additional currency conversions for xp (British pence)", "scanner" -> 
     "Money", "id" -> "CurrencyConversions", "position" -> "300", "error" -> 
     "false", "numsubpods" -> "1"}, {
     XMLElement["subpod", {"title" -> ""}, {
       XMLElement["microsources", {}, {"\n   ", 
         XMLElement["microsource", {}, {"FinancialData"}], "\n  "}], 
       XMLElement["datasources", {}, {"\n   ", 
         XMLElement["datasource", {}, {"Morningstar"}], "\n   ", 
         XMLElement["datasource", {}, {"NasdaqDataLink"}], "\n  "}], 
       XMLElement["cell", {"compressed" -> True, "string" -> False}, {
         Cell[
          BoxData[
           FormBox[
            StyleBox[
             TagBox[
              GridBox[{{
                 StyleBox["\"USD\"", {
                   GrayLevel[0.6], 
                   LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                   0}], 
                 StyleBox[
                  TagBox[
                   RowBox[{
                    TagBox[
                    RowBox[{
                    RowBox[{"1.1342531442642212`", " ", "x"}], "\[NoBreak]", 
                    StyleBox[
                    RowBox[{"\[VeryThinSpace]", 
                    FormBox["\"\[Cent]\"", TraditionalForm]}], FontFamily -> 
                    "Roboto", FontSize -> Smaller]}], #& , SyntaxForm -> Dot],
                     "  ", 
                    StyleBox[
                    
                    RowBox[{
                    "\"(\"", "\[NoBreak]", "\"US cents\"", "\[NoBreak]", 
                    "\")\""}], {FontFamily -> "Roboto", FontSize -> Smaller, 
                    GrayLevel[0.6], 
                    LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                    0}]}], "Unit", SyntaxForm -> Dot], 
                  LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                  0, ZeroWidthTimes -> False]}, {
                 StyleBox["\"CNY\"", {
                   GrayLevel[0.6], 
                   LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                   0}], 
                 StyleBox[
                  TagBox[
                   RowBox[{
                    TagBox[
                    RowBox[{
                    RowBox[{"8.011213243339965`", " ", "x"}], "\[NoBreak]", 
                    StyleBox[
                    RowBox[{"\[VeryThinSpace]", 
                    FormBox["\"\:5206\"", TraditionalForm]}], FontFamily -> 
                    "Roboto", FontSize -> Smaller]}], #& , SyntaxForm -> Dot],
                     "  ", 
                    StyleBox[
                    
                    RowBox[{
                    "\"(\"", "\[NoBreak]", "\"Chinese fen\"", "\[NoBreak]", 
                    "\")\""}], {FontFamily -> "Roboto", FontSize -> Smaller, 
                    GrayLevel[0.6], 
                    LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                    0}]}], "Unit", SyntaxForm -> Dot], 
                  LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                  0, ZeroWidthTimes -> False]}, {
                 StyleBox["\"CHF\"", {
                   GrayLevel[0.6], 
                   LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                   0}], 
                 StyleBox[
                  TagBox[
                   RowBox[{
                    TagBox[
                    RowBox[{
                    RowBox[{"1.1002147213027342`", " ", "x"}], "\[NoBreak]", 
                    StyleBox[
                    RowBox[{"\[VeryThinSpace]", 
                    FormBox["\" centimes\"", TraditionalForm]}], FontFamily -> 
                    "Roboto", FontSize -> Smaller]}], #& , SyntaxForm -> Dot],
                     "  ", 
                    StyleBox[
                    
                    RowBox[{
                    "\"(\"", "\[NoBreak]", "\"Swiss centimes\"", "\[NoBreak]",
                     "\")\""}], {
                    FontFamily -> "Roboto", FontSize -> Smaller, 
                    GrayLevel[0.6], 
                    LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                    0}]}], "Unit", SyntaxForm -> Dot], 
                  LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                  0, ZeroWidthTimes -> False]}, {
                 StyleBox["\"SEK\"", {
                   GrayLevel[0.6], 
                   LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                   0}], 
                 StyleBox[
                  TagBox[
                   RowBox[{
                    TagBox[
                    RowBox[{
                    RowBox[{"12.408365300360158`", " ", "x"}], "\[NoBreak]", 
                    StyleBox[
                    RowBox[{"\[VeryThinSpace]", 
                    FormBox["\" \[ODoubleDot]re\"", TraditionalForm]}], 
                    FontFamily -> "Roboto", FontSize -> Smaller]}], #& , 
                    SyntaxForm -> Dot], "  ", 
                    StyleBox[
                    
                    RowBox[{
                    "\"(\"", "\[NoBreak]", "\"Swedish ore\"", "\[NoBreak]", 
                    "\")\""}], {FontFamily -> "Roboto", FontSize -> Smaller, 
                    GrayLevel[0.6], 
                    LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                    0}]}], "Unit", SyntaxForm -> Dot], 
                  LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                  0, ZeroWidthTimes -> False]}, {
                 StyleBox["\"NOK\"", {
                   GrayLevel[0.6], 
                   LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                   0}], 
                 StyleBox[
                  TagBox[
                   RowBox[{
                    TagBox[
                    RowBox[{
                    RowBox[{"11.737727284987784`", " ", "x"}], "\[NoBreak]", 
                    StyleBox[
                    RowBox[{"\[VeryThinSpace]", 
                    FormBox["\" \[OSlash]re\"", TraditionalForm]}], 
                    FontFamily -> "Roboto", FontSize -> Smaller]}], #& , 
                    SyntaxForm -> Dot], "  ", 
                    StyleBox[
                    
                    RowBox[{
                    "\"(\"", "\[NoBreak]", "\"Norwegian ore\"", "\[NoBreak]", 
                    "\")\""}], {FontFamily -> "Roboto", FontSize -> Smaller, 
                    GrayLevel[0.6], 
                    LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                    0}]}], "Unit", SyntaxForm -> Dot], 
                  LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                  0, ZeroWidthTimes -> False]}, {
                 StyleBox["\"DKK\"", {
                   GrayLevel[0.6], 
                   LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                   0}], 
                 StyleBox[
                  TagBox[
                   RowBox[{
                    TagBox[
                    RowBox[{
                    RowBox[{"8.500853256662067`", " ", "x"}], "\[NoBreak]", 
                    StyleBox[
                    RowBox[{"\[VeryThinSpace]", 
                    FormBox["\" \[OSlash]re\"", TraditionalForm]}], 
                    FontFamily -> "Roboto", FontSize -> Smaller]}], #& , 
                    SyntaxForm -> Dot], "  ", 
                    StyleBox[
                    
                    RowBox[{
                    "\"(\"", "\[NoBreak]", "\"Danish ore\"", "\[NoBreak]", 
                    "\")\""}], {FontFamily -> "Roboto", FontSize -> Smaller, 
                    GrayLevel[0.6], 
                    LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                    0}]}], "Unit", SyntaxForm -> Dot], 
                  LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                  0, ZeroWidthTimes -> False]}, {
                 StyleBox["\"ISK\"", {
                   GrayLevel[0.6], 
                   LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                   0}], 
                 StyleBox[
                  TagBox[
                   RowBox[{
                    TagBox[
                    RowBox[{
                    RowBox[{"1.6089507266055296`", " ", "x"}], "\[NoBreak]", 
                    StyleBox[
                    RowBox[{"\[VeryThinSpace]", 
                    FormBox["\"kr\"", TraditionalForm]}], FontFamily -> 
                    "Roboto", FontSize -> Smaller]}], #& , SyntaxForm -> Dot],
                     "  ", 
                    StyleBox[
                    
                    RowBox[{
                    "\"(\"", "\[NoBreak]", "\"Iceland kronur\"", "\[NoBreak]",
                     "\")\""}], {
                    FontFamily -> "Roboto", FontSize -> Smaller, 
                    GrayLevel[0.6], 
                    LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                    0}]}], "Unit", SyntaxForm -> Dot], 
                  LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                  0, ZeroWidthTimes -> False]}, {
                 StyleBox["\"PLN\"", {
                   GrayLevel[0.6], 
                   LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                   0}], 
                 StyleBox[
                  TagBox[
                   RowBox[{
                    TagBox[
                    RowBox[{
                    RowBox[{"5.385178294098612`", " ", "x"}], "\[NoBreak]", 
                    StyleBox[
                    RowBox[{"\[VeryThinSpace]", 
                    FormBox["\" groszy\"", TraditionalForm]}], FontFamily -> 
                    "Roboto", FontSize -> Smaller]}], #& , SyntaxForm -> Dot],
                     "  ", 
                    StyleBox[
                    
                    RowBox[{
                    "\"(\"", "\[NoBreak]", "\"Polish groszy\"", "\[NoBreak]", 
                    "\")\""}], {FontFamily -> "Roboto", FontSize -> Smaller, 
                    GrayLevel[0.6], 
                    LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                    0}]}], "Unit", SyntaxForm -> Dot], 
                  LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                  0, ZeroWidthTimes -> False]}, {
                 StyleBox["\"RON\"", {
                   GrayLevel[0.6], 
                   LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                   0}], 
                 StyleBox[
                  TagBox[
                   RowBox[{
                    TagBox[
                    RowBox[{
                    RowBox[{"5.666332069058648`", " ", "x"}], "\[NoBreak]", 
                    StyleBox[
                    RowBox[{"\[VeryThinSpace]", 
                    FormBox["\" bani\"", TraditionalForm]}], FontFamily -> 
                    "Roboto", FontSize -> Smaller]}], #& , SyntaxForm -> Dot],
                     "  ", 
                    StyleBox[
                    
                    RowBox[{
                    "\"(\"", "\[NoBreak]", "\"Romanian bani\"", "\[NoBreak]", 
                    "\")\""}], {FontFamily -> "Roboto", FontSize -> Smaller, 
                    GrayLevel[0.6], 
                    LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                    0}]}], "Unit", SyntaxForm -> Dot], 
                  LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                  0, ZeroWidthTimes -> False]}, {
                 StyleBox["\"XAU\"", {
                   GrayLevel[0.6], 
                   LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                   0}], 
                 StyleBox[
                  TagBox[
                   RowBox[{
                    TagBox[
                    RowBox[{
                    RowBox[{"6.817739273643913`*^-6", " ", "x"}], 
                    "\[NoBreak]", 
                    StyleBox[
                    RowBox[{}], FontFamily -> "Roboto", FontSize -> Smaller], 
                    "\[InvisibleSpace]", "\[ThickSpace]", "\[InvisibleSpace]", 
                    StyleBox[
                    "\"oz\"", FontFamily -> "Roboto", FontSize -> 
                    Smaller]}], #& , SyntaxForm -> Dot], "  ", 
                    StyleBox[
                    
                    RowBox[{
                    "\"(\"", "\[NoBreak]", "\"gold ounces\"", "\[NoBreak]", 
                    "\")\""}], {FontFamily -> "Roboto", FontSize -> Smaller, 
                    GrayLevel[0.6], 
                    LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                    0}]}], "Unit", SyntaxForm -> Dot], 
                  LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                  0, ZeroWidthTimes -> False]}, {
                 StyleBox["\"XAG\"", {
                   GrayLevel[0.6], 
                   LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                   0}], 
                 StyleBox[
                  TagBox[
                   RowBox[{
                    TagBox[
                    RowBox[{
                    RowBox[{"0.0005837883191663892`", " ", "x"}], 
                    "\[NoBreak]", 
                    StyleBox[
                    RowBox[{}], FontFamily -> "Roboto", FontSize -> Smaller], 
                    "\[InvisibleSpace]", "\[ThickSpace]", "\[InvisibleSpace]", 
                    StyleBox[
                    "\"oz\"", FontFamily -> "Roboto", FontSize -> 
                    Smaller]}], #& , SyntaxForm -> Dot], "  ", 
                    StyleBox[
                    
                    RowBox[{
                    "\"(\"", "\[NoBreak]", "\"silver ounces\"", "\[NoBreak]", 
                    "\")\""}], {FontFamily -> "Roboto", FontSize -> Smaller, 
                    GrayLevel[0.6], 
                    LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                    0}]}], "Unit", SyntaxForm -> Dot], 
                  LinebreakAdjustments -> {1, 100, 1, 0, 100}, LineIndent -> 
                  0, ZeroWidthTimes -> False]}}, 
               GridBoxAlignment -> {
                "Columns" -> {Left, "(", "("}, "Rows" -> {{Baseline}}}, 
               AutoDelete -> False, 
               GridBoxBackground -> {"Columns" -> {{None}}}, 
               GridBoxFrame -> {"Columns" -> {{True}}, "Rows" -> {{True}}}, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {"Columns" -> {{1.5}, 2}, "Rows" -> {{1}}}, 
               FrameStyle -> GrayLevel[0.84], BaselinePosition -> Automatic, 
               AllowScriptLevelChange -> False], "Grid"], 
             LineSpacing -> {0.9, 0, 1.5}, LineIndent -> 0, StripOnInput -> 
             False], TraditionalForm]], "Output", {
          Background -> None, 
           GraphicsBoxOptions -> {
            DefaultBaseStyle -> {FontFamily -> "Times", "Graphics"}, 
             DefaultAxesStyle -> Directive[
               GrayLevel[0, 0.35], FontColor -> GrayLevel[0.25], FontOpacity -> 
               1, "GraphicsAxes"], DefaultFrameStyle -> Directive[
               GrayLevel[0, 0.35], FontColor -> GrayLevel[0.25], FontOpacity -> 
               1, "GraphicsFrame"], DefaultFrameTicksStyle -> 
             Directive[
              FontFamily -> "Times", FontSize -> 10, "GraphicsFrameTicks"], 
             DefaultTicksStyle -> 
             Directive[
              FontFamily -> "Times", FontSize -> 10, "GraphicsTicks"]}, 
           Graphics3DBoxOptions -> {
            DefaultBaseStyle -> {FontFamily -> "Times", "Graphics3D"}}}, 
          NumberPoint -> ".", CellSize -> {550, Automatic}, 
          AutoStyleOptions -> {"HighlightFormattingErrors" -> False}, 
          RenderingOptions -> {
           "3DRenderingMethod" -> "BSPTreeOrDepthBuffer"}]}], 
       XMLElement[
       "dataformats", {}, {
        "plaintext,computabledata,formatteddata,numberdata,quantitydata"}]}], 
     
     XMLElement["expressiontypes", {"count" -> "1"}, {"\n  ", 
       XMLElement["expressiontype", {"name" -> "Default"}, {}], "\n "}], 
     XMLElement["states", {"count" -> "1"}, {
       XMLElement[
       "state", {
        "name" -> "World currencies", "input" -> 
         "CurrencyConversions__World currencies"}, {}]}]}], Typeset`aux1$$ = {
   True, False, {False}, True}, Typeset`aux2$$ = {
   True, False, {False, False}, True}, Typeset`aux3$$ = {
   True, False, {False}, True}, Typeset`asyncpods$$ = {}, Typeset`nonpods$$ = {
    XMLElement["assumptions", {"count" -> "2"}, {
      XMLElement[
      "assumption", {
       "type" -> "Clash", "word" -> "p", "template" -> 
        "Assuming \"p\" is a unit${separator}Use as ${desc} instead", "count" -> 
        "2", "pulldown" -> "false", "default" -> 
        "{\"C\", \"p\"} -> {\"Unit\", \"dflt\"}"}, {
        XMLElement[
        "value", {
         "name" -> "Unit", "desc" -> "a unit", "input" -> 
          "{\"C\", \"p\"} -> {\"Unit\"}"}, {}], 
        XMLElement[
        "value", {
         "name" -> "Variable", "desc" -> "a variable", "input" -> 
          "{\"C\", \"p\"} -> {\"Variable\"}"}, {}]}], 
      XMLElement[
      "assumption", {
       "type" -> "Unit", "word" -> "p", "template" -> 
        "Assuming British pence for \"p\"${separator}Use ${desc} or \
${pulldown} instead", "count" -> "8", "pulldown" -> "true", "pulldownlabel" -> 
        "more >>", "pulldownlength" -> "6", "default" -> 
        "\"UnitClash\" -> {\"p\", {\"BritishPence\", \"dflt\"}}"}, {
        XMLElement[
        "value", {
         "name" -> "BritishPence", "desc" -> "British pence", "input" -> 
          "\"UnitClash\" -> {\"p\", {\"BritishPence\"}}"}, {}], 
        XMLElement[
        "value", {
         "name" -> "People", "desc" -> "people", "input" -> 
          "\"UnitClash\" -> {\"p\", {\"People\"}}"}, {}], 
        XMLElement[
        "value", {
         "name" -> "Picas", "desc" -> "desktop publishing picas", "input" -> 
          "\"UnitClash\" -> {\"p\", {\"Picas\"}}"}, {}], 
        XMLElement[
        "value", {
         "name" -> "Pols", "desc" -> "pols", "input" -> 
          "\"UnitClash\" -> {\"p\", {\"Pols\"}}"}, {}], 
        XMLElement[
        "value", {
         "name" -> "Ponds", "desc" -> "ponds", "input" -> 
          "\"UnitClash\" -> {\"p\", {\"Ponds\"}}"}, {}], 
        XMLElement[
        "value", {
         "name" -> "ProgressiveLines", "desc" -> "progressive lines", "input" -> 
          "\"UnitClash\" -> {\"p\", {\"ProgressiveLines\"}}"}, {}], 
        XMLElement[
        "value", {
         "name" -> "Poncelets", "desc" -> "poncelets", "input" -> 
          "\"UnitClash\" -> {\"p\", {\"Poncelets\"}}"}, {}], 
        XMLElement[
        "value", {
         "name" -> "Potrzebies", "desc" -> "potrzebies", "input" -> 
          "\"UnitClash\" -> {\"p\", {\"Potrzebies\"}}"}, {}]}]}]}, 
   Typeset`initdone$$ = FrontEnd`SuppressEvaluationHash[True], 
   Typeset`queryinfo$$ = {
   "success" -> "true", "error" -> 
    "false", {"http://www.w3.org/XML/1998/namespace", "space"} -> "preserve", 
    "numpods" -> "3", "datatypes" -> "Quantity", "timedout" -> "", 
    "timedoutpods" -> "", "timing" -> "0.645", "parsetiming" -> "0.318", 
    "parsetimedout" -> "false", "recalculate" -> "", "id" -> 
    "MSP5912032ag9d96h7d3b600001a586b30b92ea492", "host" -> 
    "https://www6b3.wolframalpha.com", "server" -> "2", "related" -> 
    "https://www6b3.wolframalpha.com/api/v1/relatedQueries.jsp?id=\
MSPa5922032ag9d96h7d3b6000048i74d8cehca1g11724077331436509559", "version" -> 
    "2.6", "inputstring" -> "x1p"}, Typeset`sessioninfo$$ = {
   "TimeZone" -> 2., 
    "Date" -> {2022, 9, 22, 12, 35, 12.036556`7.833077226616215}, "Line" -> 
    29, "SessionID" -> 22398146677887380159}, Typeset`showpods$$ = {1, 2, 3}, 
   Typeset`failedpods$$ = {}, Typeset`chosen$$ = {}, Typeset`open$$ = False, 
   Typeset`newq$$ = "x1p"}, 
   DynamicBox[ToBoxes[
     AlphaIntegration`FormatAlphaResults[
      Dynamic[{
       1, {Typeset`pod1$$, Typeset`pod2$$, Typeset`pod3$$}, {
        Typeset`aux1$$, Typeset`aux2$$, Typeset`aux3$$}, Typeset`chosen$$, 
        Typeset`open$$, Typeset`elements$$, Typeset`q$$, Typeset`opts$$, 
        Typeset`nonpods$$, Typeset`queryinfo$$, Typeset`sessioninfo$$, 
        Typeset`showpods$$, Typeset`failedpods$$, Typeset`newq$$}]], 
     StandardForm],
    ImageSizeCache->{1192., {379., 387.}},
    TrackedSymbols:>{Typeset`showpods$$, Typeset`failedpods$$}],
   DynamicModuleValues:>{},
   Initialization:>If[
     And[
      Not[Typeset`initdone$$ === True], 
      Not[Typeset`initdone$$ === FrontEnd`SuppressEvaluationHash[True]]], 
     Null; WolframAlphaClient`Private`doAsyncUpdates[
       Hold[{Typeset`pod1$$, Typeset`pod2$$, Typeset`pod3$$}], 
       Typeset`asyncpods$$, 
       Dynamic[Typeset`failedpods$$]]; Typeset`asyncpods$$ = {}; 
     Typeset`initdone$$ = FrontEnd`SuppressEvaluationHash[True]],
   SynchronousInitialization->False],
  BaseStyle->{Deployed -> True},
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True]], "Print", "WolframAlphaFullOutput",
 CellChangeTimes->{
  3.872831712071169*^9},ExpressionUUID->"49d646f4-5d37-4738-b338-\
a548744848bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x1p", "-", "x0p"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8702328782049913`*^9, 3.870232888741363*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"7048787d-96a5-49d9-a717-8ad5e89b06af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "x0"}], "+", "x1", "+", 
  RowBox[{"r", " ", 
   RowBox[{"(", 
    RowBox[{"\[Theta]0", "-", "\[Theta]1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Cos", "[", "a", "]"}], "-", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "a"}], "]"}], " ", 
      RowBox[{"Cos", "[", "\[Psi]", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.870232883862053*^9, 3.870232893557291*^9}, 
   3.870232983317165*^9, {3.8702330348801193`*^9, 3.870233047256208*^9}, 
   3.872830991947769*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"b25f8a4c-9031-4a3b-9862-d0f197714984"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]", "=", 
   RowBox[{"a", "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", "*", "a"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"\[Theta]1", "-", "\[Theta]0"}], ")"}]}], "2"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.870232608095831*^9, 3.870232639388096*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"5a555e33-d615-49be-98e6-de055ddebb77"],

Cell[CellGroupData[{

Cell[BoxData["x0p"], "Input",
 CellChangeTimes->{{3.8702326414272957`*^9, 3.870232641925418*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"26695917-8c5f-4691-aff0-c9a85882898b"],

Cell[BoxData[
 RowBox[{"x0", "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{"\[Theta]0", "-", "\[Theta]1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Cos", "[", "a", "]"}], "-", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "a"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"a", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Theta]0"}], "+", "\[Theta]1"}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "a"}], "]"}]}]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", "[", "a", "]"}], "+", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Theta]0"}], "+", "\[Theta]1"}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "a"}], "]"}]}]}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8702326422798567`*^9, {3.8702328839264193`*^9, 3.8702328936195927`*^9}, 
   3.8702329833837423`*^9, {3.870233034940428*^9, 3.8702330473736687`*^9}, 
   3.872830992046023*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"13e6ab0f-70d5-4fd2-a89b-c3ce3fa3ffce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["x1p"], "Input",
 CellChangeTimes->{{3.870232643581019*^9, 3.870232644150414*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"c3c2f78c-59c1-48ac-b73c-7de92cc28e0f"],

Cell[BoxData[
 RowBox[{"x1", "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{"\[Theta]0", "-", "\[Theta]1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Cos", "[", "a", "]"}], "-", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "a"}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"a", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Theta]0"}], "+", "\[Theta]1"}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "a"}], "]"}]}]}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", "[", "a", "]"}], "+", 
     RowBox[{"Sin", "[", 
      RowBox[{"a", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Theta]0"}], "+", "\[Theta]1"}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "a"}], "]"}]}]}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8702326445491457`*^9, {3.870232883972983*^9, 3.8702328936666517`*^9}, 
   3.8702329834332523`*^9, {3.87023303498806*^9, 3.870233047417924*^9}, 
   3.87283099205821*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"27ebb20c-8113-4e12-b1e9-b91d8874753b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Impact map", "Section",
 CellChangeTimes->{{3.8685127222109623`*^9, 
  3.8685127234822197`*^9}},ExpressionUUID->"3fde06b0-d7e0-4e8d-8f79-\
253bc16be052"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"eq1", "=", 
     RowBox[{
      FractionBox[
       RowBox[{"x0p", "+", "x1p"}], "2"], "\[Equal]", 
      RowBox[{
       FractionBox[
        RowBox[{"x0", "+", "x1"}], "2"], "+", 
       RowBox[{"r", "*", 
        RowBox[{"Sin", "[", 
         RowBox[{"-", "a"}], "]"}]}], "-", 
       RowBox[{"r", "*", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"\[Theta]0p", "+", "\[Theta]1p"}], "2"], "]"}]}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eq2", "=", 
     RowBox[{"\[Theta]0p", "\[Equal]", "a"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"eq2", "=", 
      RowBox[{"\[Theta]0p", "\[Equal]", 
       RowBox[{"\[Theta]0", "+", 
        RowBox[{"2", "a"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eq3", "=", 
     RowBox[{
      RowBox[{"x1p", "-", "x0p", "+", 
       RowBox[{"r", "*", 
        RowBox[{"(", 
         RowBox[{"\[Theta]1p", "-", "\[Theta]0p"}], ")"}], "*", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Theta]0p", "+", "\[Theta]1p"}], "2"], "]"}]}]}], "==", 
      RowBox[{"x1", "-", "x0", "+", 
       RowBox[{"r", "*", 
        RowBox[{"(", 
         RowBox[{"\[Theta]1", "-", "\[Theta]0"}], ")"}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"-", "a"}], "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eq4", "=", 
     RowBox[{
      RowBox[{"\[Theta]1p", "-", "\[Theta]0p"}], "\[Equal]", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"2", "a"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"\[Theta]1", "-", "\[Theta]0"}], ")"}]}]}]}], ";"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.868508765178834*^9, 3.8685090596935167`*^9}, 
   3.868509097918531*^9, {3.8685091655492697`*^9, 3.8685091731767597`*^9}, {
   3.86850926658217*^9, 3.8685093041891527`*^9}, {3.870154668482278*^9, 
   3.870154688283399*^9}, {3.870156493983487*^9, 3.870156507799923*^9}, {
   3.8701565758525047`*^9, 3.870156592125668*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"09ae40ac-91ee-46dd-bf49-a288d2217d67"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"eq1", ",", "eq2", ",", "eq3", ",", "eq4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x0p", ",", "x1p", ",", "\[Theta]0p", ",", "\[Theta]1p"}], 
      "}"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.868509101519245*^9, 3.868509134172639*^9}, {
  3.870154850477948*^9, 3.870154851871356*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"25510b63-96bd-4093-9064-26a3d0d6b509"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"x0pa", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"sols", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x1pa", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"sols", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2", ",", "2"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x0pb", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"sols", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "2"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x1pb", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"sols", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2", ",", "2"}], "]"}], "]"}], "]"}]}], ";"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.870154857680538*^9, 3.8701549354689503`*^9}, {
  3.870232096351614*^9, 3.8702321261856613`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"c6d52f42-b21c-439c-93e9-c243781264d0"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"FullSimplify", "[", "x0pa", "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.87015497462149*^9, 3.870155005430969*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"64ac2560-c107-48be-8023-e131ff9c6c6f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"FullSimplify", "[", "x1pa", "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.87015497462149*^9, 3.8701549788198423`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"44b7856b-5571-40f5-8f42-42374423889e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"FullSimplify", "[", "x0pb", "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.87015497462149*^9, 3.8701549788198423`*^9}, {
  3.870155064498032*^9, 3.870155069983374*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"7101ff64-425c-4b1c-882a-fd87f1170a46"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"FullSimplify", "[", "x1pb", "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.87015497462149*^9, 3.8701549788198423`*^9}, {
  3.870155029952586*^9, 3.870155030707016*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"01b13b6e-03da-4fd9-9992-c406bbea8564"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"x0pb", "-", "x0pa"}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.870155079110675*^9, 3.870155098356997*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"80351a8f-2313-48b2-acd1-01e82fa0d91d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"x1pb", "-", "x1pa"}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.870155079110675*^9, 3.8701551122444477`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"16356708-9c57-4a3d-af16-149b4ed1a4b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Boundary conditions", "Section",
 CellChangeTimes->{{3.8685127222109623`*^9, 
  3.868512738636191*^9}},ExpressionUUID->"11b6d2ff-3200-4776-9489-\
fcefef1e6188"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "x", ",", "\[Theta]", ",", "vx", ",", "v\[Theta]", ",", "x0", ",", "x1", 
   ",", "\[Theta]0", ",", "\[Theta]1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8685129625322247`*^9, 3.868512980344904*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"cd2c339c-cf6e-4196-87d1-ddd22881e4f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", 
    RowBox[{"x_", ",", "\[Theta]_", ",", "vx_", ",", "v\[Theta]_"}], "]"}], 
   " ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox["m", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"vx", "^", "2"}], "+", 
       RowBox[{
        RowBox[{"r", "^", "2"}], "*", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}], "*", 
        RowBox[{"v\[Theta]", "^", "2"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["i", "2"], "*", 
     RowBox[{"v\[Theta]", "^", "2"}]}], "-", 
    RowBox[{"m", "*", "g", "*", "r", "*", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.868512791674621*^9, 3.86851295661248*^9}, 
   3.8685130987955313`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"509b6393-93de-4ec2-9739-1827e3f80a78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ld", "[", 
   RowBox[{"x0_", ",", "\[Theta]0_", ",", "x1_", ",", "\[Theta]1_"}], "]"}], 
  "=", 
  RowBox[{"h", "*", 
   RowBox[{"L", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"x0", "+", "x1"}], "2"], ",", 
     FractionBox[
      RowBox[{"\[Theta]0", "+", "\[Theta]1"}], "2"], ",", 
     FractionBox[
      RowBox[{"x1", "-", "x0"}], "h"], ",", 
     FractionBox[
      RowBox[{"\[Theta]1", "-", "\[Theta]0"}], "h"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.868512995964816*^9, 3.8685131148714046`*^9}, 
   3.868513663812031*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"72cfba05-7a3a-4b0b-b9f2-3f5c4443d59c"],

Cell[BoxData[
 RowBox[{"h", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"i", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Theta]0"}], "+", "\[Theta]1"}], ")"}], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["h", "2"]}]], "-", 
    RowBox[{"g", " ", "m", " ", "r", " ", 
     RowBox[{"Cos", "[", 
      FractionBox[
       RowBox[{"\[Theta]0", "+", "\[Theta]1"}], "2"], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "m", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "x0"}], "+", "x1"}], ")"}], "2"], 
        SuperscriptBox["h", "2"]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Theta]0"}], "+", "\[Theta]1"}], ")"}], "2"], " ", 
         
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"\[Theta]0", "+", "\[Theta]1"}], "2"], "]"}], "2"]}], 
        SuperscriptBox["h", "2"]]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.868513666928328*^9, 3.868519017437587*^9, 3.868524739458394*^9, 
   3.870154711877486*^9, 3.870154865067007*^9, 3.8701566155165997`*^9, 
   3.870232156787965*^9, 3.87023235117731*^9, {3.870232395750391*^9, 
   3.870232438463743*^9}, 3.870232539021409*^9, {3.8702328840703173`*^9, 
   3.870232893757161*^9}, 3.870232983519062*^9, {3.870233035077083*^9, 
   3.870233047545602*^9}, 3.872830992374734*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"0dc2044d-c4e6-4c44-b14c-45b32772fda3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D1Ldx", "[", 
   RowBox[{"x0_", ",", "\[Theta]0_", ",", "x1_", ",", "\[Theta]1_"}], "]"}], 
  "=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"Ld", "[", 
     RowBox[{"x0", ",", "\[Theta]0", ",", "x1", ",", "\[Theta]1"}], "]"}], 
    ",", "x0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.868513121696636*^9, 3.868513179532073*^9}, 
   3.868513453036368*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"cd7a1a62-b3d5-4db8-8dd9-d235088e29f5"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "x0"}], "+", "x1"}], ")"}]}], "h"]}]], "Output",
 CellChangeTimes->{
  3.86851318533457*^9, {3.8685134435757847`*^9, 3.86851348513072*^9}, {
   3.868513626791727*^9, 3.868513666950624*^9}, 3.8685190174513683`*^9, 
   3.8685247394765244`*^9, 3.870154711920619*^9, 3.8701548651134872`*^9, 
   3.870156615561638*^9, 3.8702321568189077`*^9, 3.87023235121445*^9, {
   3.870232395784019*^9, 3.870232438498372*^9}, 3.870232539066934*^9, {
   3.870232884112317*^9, 3.870232893802392*^9}, 3.870232983562895*^9, {
   3.870233035117435*^9, 3.870233047602254*^9}, 3.8728309924580803`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"8414a6b2-372b-43c3-b875-6992e39e10e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D1Ld\[Theta]", "[", 
   RowBox[{"x0_", ",", "\[Theta]0_", ",", "x1_", ",", "\[Theta]1_"}], "]"}], 
  "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"Ld", "[", 
      RowBox[{"x0", ",", "\[Theta]0", ",", "x1", ",", "\[Theta]1"}], "]"}], 
     ",", "\[Theta]0"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8685131945510893`*^9, 3.868513213913405*^9}, 
   3.868513437866063*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"7d3da534-17a8-46f4-9549-5d748918add2"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"\[Theta]0", "-", "\[Theta]1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "i"}], "+", 
      RowBox[{"m", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"m", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]0", "+", "\[Theta]1"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{"2", " ", "g", " ", 
    SuperscriptBox["h", "2"], " ", "m", " ", "r", " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"\[Theta]0", "+", "\[Theta]1"}], "2"], "]"}]}], "+", 
   RowBox[{"m", " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Theta]0", "-", "\[Theta]1"}], ")"}], "2"], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Theta]0", "+", "\[Theta]1"}], "]"}]}]}], 
  RowBox[{"4", " ", "h"}]]], "Output",
 CellChangeTimes->{{3.868513202697834*^9, 3.868513215418613*^9}, {
   3.868513444697555*^9, 3.8685134862354593`*^9}, {3.868513627851716*^9, 
   3.86851366809088*^9}, 3.868519018593197*^9, 3.8685247406083612`*^9, 
   3.870154713664153*^9, 3.870154866713327*^9, 3.8701566172441483`*^9, 
   3.870232158586183*^9, 3.870232352787136*^9, {3.870232397401072*^9, 
   3.870232440601419*^9}, 3.8702325390823193`*^9, {3.870232885646203*^9, 
   3.87023289535254*^9}, 3.870232985146558*^9, {3.8702330366112967`*^9, 
   3.870233049205587*^9}, 3.8728309956168528`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"e7b97c1b-d9ce-4ec7-894a-cb096ebbbe2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D2Ldx", "[", 
   RowBox[{"x0_", ",", "\[Theta]0_", ",", "x1_", ",", "\[Theta]1_"}], "]"}], 
  "=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"Ld", "[", 
     RowBox[{"x0", ",", "\[Theta]0", ",", "x1", ",", "\[Theta]1"}], "]"}], 
    ",", "x1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.868513121696636*^9, 3.868513179532073*^9}, {
   3.8685132485101767`*^9, 3.868513251125268*^9}, 3.8685134393520317`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"6675860b-15cf-4a11-adaa-7a00ba997857"],

Cell[BoxData[
 FractionBox[
  RowBox[{"m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "x0"}], "+", "x1"}], ")"}]}], "h"]], "Output",
 CellChangeTimes->{
  3.868513251599852*^9, {3.86851344473146*^9, 3.8685134862689133`*^9}, {
   3.868513627888775*^9, 3.868513668118188*^9}, 3.868519018618351*^9, 
   3.868524740647243*^9, 3.870154713758945*^9, 3.870154866800836*^9, 
   3.8701566173114033`*^9, 3.870232158637658*^9, 3.870232352847455*^9, {
   3.870232397490574*^9, 3.870232440856209*^9}, 3.87023253912255*^9, {
   3.870232885739622*^9, 3.870232895448125*^9}, 3.87023298523558*^9, {
   3.870233036693532*^9, 3.870233049291093*^9}, 3.872830995814563*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"d65bfdbe-58ce-46c9-a0a1-f98e96347ec1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D2Ld\[Theta]", "[", 
   RowBox[{"x0_", ",", "\[Theta]0_", ",", "x1_", ",", "\[Theta]1_"}], "]"}], 
  "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"Ld", "[", 
      RowBox[{"x0", ",", "\[Theta]0", ",", "x1", ",", "\[Theta]1"}], "]"}], 
     ",", "\[Theta]1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.868513256642056*^9, 3.868513261272493*^9}, 
   3.8685134409010277`*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"4f68094e-1478-4f29-a34c-6e043a6f51b4"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Theta]0", "-", "\[Theta]1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "i"}], "+", 
      RowBox[{"m", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"m", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]0", "+", "\[Theta]1"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{"2", " ", "g", " ", 
    SuperscriptBox["h", "2"], " ", "m", " ", "r", " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"\[Theta]0", "+", "\[Theta]1"}], "2"], "]"}]}], "+", 
   RowBox[{"m", " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Theta]0", "-", "\[Theta]1"}], ")"}], "2"], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Theta]0", "+", "\[Theta]1"}], "]"}]}]}], 
  RowBox[{"4", " ", "h"}]]], "Output",
 CellChangeTimes->{
  3.8685132628111477`*^9, {3.868513445502798*^9, 3.868513487066297*^9}, {
   3.8685136286862698`*^9, 3.8685136689387217`*^9}, 3.868519019446229*^9, 
   3.868524741466692*^9, 3.87015471497196*^9, 3.8701548679863377`*^9, 
   3.8701566187264214`*^9, 3.870232159949422*^9, 3.8702323540641937`*^9, {
   3.870232398724881*^9, 3.8702324424011793`*^9}, 3.8702325391666307`*^9, {
   3.8702328869084*^9, 3.870232896644291*^9}, 3.8702329864345284`*^9, {
   3.870233037844355*^9, 3.87023305047735*^9}, 3.872830999674021*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"28de69c3-9fce-4cd2-97a2-babf70adb901"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Discrete Euler-Lagrange eqs. with controls", "Section",
 CellChangeTimes->{{3.868513608535386*^9, 
  3.8685136240382*^9}},ExpressionUUID->"b659a540-af5c-4fe8-9797-c125da2d468a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DELx", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D2Ldx", "[", 
     RowBox[{"x0", ",", "\[Theta]0", ",", "x1", ",", "\[Theta]1"}], "]"}], 
    "+", 
    RowBox[{"D1Ldx", "[", 
     RowBox[{"x1", ",", "\[Theta]1", ",", "x2", ",", "\[Theta]2"}], "]"}], 
    "+", "Fdxm", "+", "Fdxp", "+", "ux0", "+", "ux1"}], "\[Equal]", 
   "0"}]}]], "Input",
 CellChangeTimes->{{3.86851351493918*^9, 3.868513590007086*^9}, {
  3.86851890773442*^9, 3.868518918210683*^9}, {3.8685246049753513`*^9, 
  3.868524700155344*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"9910a744-44f4-4f45-8768-1604d9efc8c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fdxm", "+", "Fdxp", "+", "ux0", "+", "ux1", "+", 
   FractionBox[
    RowBox[{"m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "x0"}], "+", "x1"}], ")"}]}], "h"], "-", 
   FractionBox[
    RowBox[{"m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "x1"}], "+", "x2"}], ")"}]}], "h"]}], "\[Equal]", 
  "0"}]], "Output",
 CellChangeTimes->{
  3.868513590450143*^9, {3.868513628704705*^9, 3.868513668962214*^9}, 
   3.868519019464909*^9, 3.8685247016807327`*^9, 3.868524741483135*^9, 
   3.870154715028887*^9, 3.8701548680601387`*^9, 3.870156618779787*^9, 
   3.870232160022808*^9, 3.870232354110997*^9, {3.8702323987776527`*^9, 
   3.8702324424750423`*^9}, 3.8702325392075377`*^9, {3.870232886961299*^9, 
   3.870232896695797*^9}, 3.870232986478917*^9, {3.8702330378994627`*^9, 
   3.8702330505382833`*^9}, 3.8728309999161882`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"5ba05b42-9649-4f28-8186-2cd8e75c0e33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DEL\[Theta]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D2Ld\[Theta]", "[", 
     RowBox[{"x0", ",", "\[Theta]0", ",", "x1", ",", "\[Theta]1"}], "]"}], 
    "+", 
    RowBox[{"D1Ld\[Theta]", "[", 
     RowBox[{"x1", ",", "\[Theta]1", ",", "x2", ",", "\[Theta]2"}], "]"}], 
    "+", "Fd\[Theta]m", "+", "Fd\[Theta]p", "+", "u\[Theta]0", "+", 
    "u\[Theta]1"}], "\[Equal]", "0"}]}]], "Input",
 CellChangeTimes->{{3.86851363057692*^9, 3.8685136357981443`*^9}, {
  3.868513908549672*^9, 3.8685139304164248`*^9}, {3.868518948499343*^9, 
  3.86851895506286*^9}, {3.868524712116194*^9, 3.868524736801383*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"683c5b52-4c1d-468e-a04e-c6beb081fb1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Fd\[Theta]m", "+", "Fd\[Theta]p", "+", "u\[Theta]0", "+", "u\[Theta]1", 
   "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Theta]0", "-", "\[Theta]1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "i"}], "+", 
        RowBox[{"m", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"m", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]0", "+", "\[Theta]1"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "g", " ", 
      SuperscriptBox["h", "2"], " ", "m", " ", "r", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Theta]0", "+", "\[Theta]1"}], "2"], "]"}]}], "+", 
     RowBox[{"m", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Theta]0", "-", "\[Theta]1"}], ")"}], "2"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Theta]0", "+", "\[Theta]1"}], "]"}]}]}], 
    RowBox[{"4", " ", "h"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Theta]1", "-", "\[Theta]2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "i"}], "+", 
        RowBox[{"m", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"m", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Theta]1", "+", "\[Theta]2"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "g", " ", 
      SuperscriptBox["h", "2"], " ", "m", " ", "r", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Theta]1", "+", "\[Theta]2"}], "2"], "]"}]}], "+", 
     RowBox[{"m", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Theta]1", "-", "\[Theta]2"}], ")"}], "2"], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Theta]1", "+", "\[Theta]2"}], "]"}]}]}], 
    RowBox[{"4", " ", "h"}]]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.868513628725029*^9, 3.8685136720884647`*^9}, {
   3.868513909056253*^9, 3.868513933698708*^9}, 3.8685190227567453`*^9, 
   3.868524741500691*^9, 3.87015471508001*^9, 3.870154868105877*^9, 
   3.87015661882032*^9, 3.870232160070837*^9, 3.870232354141057*^9, {
   3.870232398814808*^9, 3.870232442530262*^9}, 3.87023253924901*^9, {
   3.870232887008415*^9, 3.8702328967387733`*^9}, 3.870232986523802*^9, {
   3.870233037941217*^9, 3.870233050582819*^9}, 3.872831000073812*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"885b0db3-e0a6-4838-9879-4afc633049ea"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1279, 1018},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
TaggingRules->{"TryRealOnly" -> False},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 619, 10, 39, "Input",ExpressionUUID->"63597798-8754-4731-9843-5207cd9cf4a4"],
Cell[CellGroupData[{
Cell[1202, 34, 159, 3, 85, "Section",ExpressionUUID->"a8798acd-e4b0-4eec-aab8-edefb9f974a6"],
Cell[1364, 39, 1516, 38, 96, "Input",ExpressionUUID->"c8409a7c-cef2-4ab8-969b-0fbd5d0d570e"],
Cell[CellGroupData[{
Cell[2905, 81, 467, 11, 39, "Input",ExpressionUUID->"a16ccf5d-f12f-47fc-80e4-be4530cc1bc2"],
Cell[3375, 94, 2536, 58, 112, "Output",ExpressionUUID->"bd8894a2-0f43-4e94-861b-4d2ed4d98588"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5948, 157, 476, 9, 39, "Input",ExpressionUUID->"4ae03016-babc-48ef-90bc-afcda09c6cb0"],
Cell[6427, 168, 910, 22, 96, "Output",ExpressionUUID->"ecea3abf-8dd7-4a0e-8c22-4f4bea1c58bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7374, 195, 472, 9, 39, "Input",ExpressionUUID->"af78491d-157f-4528-8c45-51348f4b2aaf"],
Cell[7849, 206, 808, 22, 63, "Output",ExpressionUUID->"582283ac-28ea-4b7f-ac7a-c3362de56e82"],
Cell[8660, 230, 29721, 613, 778, "Print",ExpressionUUID->"49d646f4-5d37-4738-b338-a548744848bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38418, 848, 234, 4, 39, "Input",ExpressionUUID->"7048787d-96a5-49d9-a717-8ad5e89b06af"],
Cell[38655, 854, 631, 16, 44, "Output",ExpressionUUID->"b25f8a4c-9031-4a3b-9862-d0f197714984"]
}, Open  ]],
Cell[39301, 873, 420, 12, 63, "Input",ExpressionUUID->"5a555e33-d615-49be-98e6-de055ddebb77"],
Cell[CellGroupData[{
Cell[39746, 889, 175, 2, 39, "Input",ExpressionUUID->"26695917-8c5f-4691-aff0-c9a85882898b"],
Cell[39924, 893, 1336, 38, 63, "Output",ExpressionUUID->"13e6ab0f-70d5-4fd2-a89b-c3ce3fa3ffce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41297, 936, 174, 2, 39, "Input",ExpressionUUID->"c3c2f78c-59c1-48ac-b73c-7de92cc28e0f"],
Cell[41474, 940, 1331, 38, 63, "Output",ExpressionUUID->"27ebb20c-8113-4e12-b1e9-b91d8874753b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42854, 984, 159, 3, 85, "Section",ExpressionUUID->"3fde06b0-d7e0-4e8d-8f79-253bc16be052"],
Cell[43016, 989, 2173, 60, 180, "Input",ExpressionUUID->"09ae40ac-91ee-46dd-bf49-a288d2217d67"],
Cell[45192, 1051, 512, 12, 39, "Input",ExpressionUUID->"25510b63-96bd-4093-9064-26a3d0d6b509"],
Cell[45707, 1065, 1125, 33, 127, "Input",ExpressionUUID->"c6d52f42-b21c-439c-93e9-c243781264d0"],
Cell[46835, 1100, 237, 4, 39, "Input",ExpressionUUID->"64ac2560-c107-48be-8023-e131ff9c6c6f"],
Cell[47075, 1106, 239, 4, 39, "Input",ExpressionUUID->"44b7856b-5571-40f5-8f42-42374423889e"],
Cell[47317, 1112, 288, 5, 39, "Input",ExpressionUUID->"7101ff64-425c-4b1c-882a-fd87f1170a46"],
Cell[47608, 1119, 288, 5, 39, "Input",ExpressionUUID->"01b13b6e-03da-4fd9-9992-c406bbea8564"],
Cell[47899, 1126, 265, 5, 39, "Input",ExpressionUUID->"80351a8f-2313-48b2-acd1-01e82fa0d91d"],
Cell[48167, 1133, 267, 5, 39, "Input",ExpressionUUID->"16356708-9c57-4a3d-af16-149b4ed1a4b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48471, 1143, 166, 3, 85, "Section",ExpressionUUID->"11b6d2ff-3200-4776-9489-fcefef1e6188"],
Cell[48640, 1148, 332, 6, 39, "Input",ExpressionUUID->"cd2c339c-cf6e-4196-87d1-ddd22881e4f2"],
Cell[48975, 1156, 852, 24, 64, "Input",ExpressionUUID->"509b6393-93de-4ec2-9739-1827e3f80a78"],
Cell[CellGroupData[{
Cell[49852, 1184, 657, 18, 63, "Input",ExpressionUUID->"72cfba05-7a3a-4b0b-b9f2-3f5c4443d59c"],
Cell[50512, 1204, 1698, 46, 92, "Output",ExpressionUUID->"0dc2044d-c4e6-4c44-b14c-45b32772fda3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52247, 1255, 474, 12, 39, "Input",ExpressionUUID->"cd7a1a62-b3d5-4db8-8dd9-d235088e29f5"],
Cell[52724, 1269, 772, 15, 63, "Output",ExpressionUUID->"8414a6b2-372b-43c3-b875-6992e39e10e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53533, 1289, 534, 13, 39, "Input",ExpressionUUID->"7d3da534-17a8-46f4-9549-5d748918add2"],
Cell[54070, 1304, 1556, 36, 77, "Output",ExpressionUUID->"e7b97c1b-d9ce-4ec7-894a-cb096ebbbe2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55663, 1345, 524, 12, 39, "Input",ExpressionUUID->"6675860b-15cf-4a11-adaa-7a00ba997857"],
Cell[56190, 1359, 742, 14, 63, "Output",ExpressionUUID->"d65bfdbe-58ce-46c9-a0a1-f98e96347ec1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56969, 1378, 534, 13, 39, "Input",ExpressionUUID->"4f68094e-1478-4f29-a34c-6e043a6f51b4"],
Cell[57506, 1393, 1555, 37, 77, "Output",ExpressionUUID->"28de69c3-9fce-4cd2-97a2-babf70adb901"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59110, 1436, 183, 2, 85, "Section",ExpressionUUID->"b659a540-af5c-4fe8-9797-c125da2d468a"],
Cell[CellGroupData[{
Cell[59318, 1442, 609, 14, 39, "Input",ExpressionUUID->"9910a744-44f4-4f45-8768-1604d9efc8c0"],
Cell[59930, 1458, 973, 22, 63, "Output",ExpressionUUID->"5ba05b42-9649-4f28-8186-2cd8e75c0e33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60940, 1485, 707, 14, 39, "Input",ExpressionUUID->"683c5b52-4c1d-468e-a04e-c6beb081fb1c"],
Cell[61650, 1501, 2661, 67, 144, "Output",ExpressionUUID->"885b0db3-e0a6-4838-9879-4afc633049ea"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Code/Walker_with_slip.py <==
import numpy as np
from matplotlib import pyplot as plt
from matplotlib.animation import FuncAnimation, writers
import matplotlib as mpl
mpl.rcParams['animation.ffmpeg_path'] = r'C:\FFmpeg\bin\ffmpeg.exe'

'''Name of the example'''
name = 'Passive walker with slip'
# Passive means without controls

'''Step of the algorithm'''
h = 0.1

'''set total number of steps'''
N = 80

'''Total simulation time'''
tt = np.arange(N)*h

Error_step = N


'''Physical constants'''
g = 9.8
alpha = 0
kappa = 0.2
r = 1
m = 1
I = 0.5

'''Impact variables'''
# delta = 0.1
a = np.pi/6


def vector_field(xi):

    """ Vector field X(q,v)=(X_q, X_v) """
    # Dynamical vector fields satisfy X_q = v

    # Input variables
    x = xi[0]
    theta = xi[1]
    vx = xi[2]
    vtheta = xi[3]

    # Vector field outputs
    e1 = vx
    e2 = vtheta
    e3 = g*np.sin(alpha) - kappa*(vx+r*np.cos(theta)*vtheta)/m
    e4 = (-kappa*r*np.cos(theta)*(vx+r*np.cos(theta)*vtheta)
          + r*m*np.sin(alpha)*g*np.cos(alpha) - r**2*m*np.sin(theta)*np.cos(theta)*vtheta**2)/(I+m*r**2*np.sin(theta)**2)
    return np.array([e1, e2, e3, e4])


def impact_map(xi):

    """ Delta(xi) = xi_new """

    # input variables
    x = xi[0]
    theta = xi[1]
    vx = xi[2]
    vtheta = xi[3]

    # updates on the variables
    theta1 = theta + 2*a
    x1 = x + r*np.sin(theta) - r*np.sin(theta1)
    vtheta1 = np.cos(2*a)*vtheta
    vx1 = vx + r*vtheta*np.cos(theta) - r*vtheta1*np.cos(theta1)
    return np.array([x1, theta1, vx1, vtheta1])


# Runge-Kutta method to simulate exact solution
def runge_kutta_4(f, y, hh):

    """ F(y) is any vector field, y is the initial point and h>0 is the step """

    # auxiliary parameter in Runge-Kutta
    k1 = y
    k2 = y + 1 / 2 * hh * f(k1)
    k3 = y + 1 / 2 * hh * f(k2)
    k4 = y + hh * f(k3)

    # update on the simulation point
    y_new = y + hh / 6 * (f(k1) + 2 * f(k2) + 2 * f(k3) + f(k4))
    return y_new


# Initial position
q0 = np.array([0, 0.5])

# Initial velocity
v0 = np.array([1, 0.1])

q_e, v_e = np.zeros((N, 2)), np.zeros((N, 2))

q_e[0, :], v_e[0, :] = q0, v0

for i in range(N-1):
    Q0 = np.append(q_e[i, :], v_e[i, :])

    # If theta falls above pi/2 the system returns a fail
    if Q0[1] > np.pi/2:
        print('Error in locomotion in step ' + str(i))
        Error_step = i
        break
    else:
        if Q0[1] > -a:
            Q1 = runge_kutta_4(vector_field, Q0, h)
        elif Q0[1] <= -a:
            print('Impact in step ' + str(i))
            Q0 = impact_map(Q0)
            Q1 = runge_kutta_4(vector_field, Q0, h)
        q_e[i + 1, :] = Q1[0:2]
        v_e[i + 1, :] = Q1[2:4]

fig = plt.figure()
plt.plot(tt[:Error_step], q_e[:Error_step, 0], label='x')
plt.plot(tt[:Error_step], q_e[:Error_step, 1], label='theta')
plt.legend()
plt.xlabel("$t$")
plt.ylabel("$x, theta$")
plt.title(name)
plt.show()

# fig2 = plt.figure()

# plt.legend()
# plt.xlabel("$t$")
# plt.ylabel("$theta$")
# plt.title(name)
# plt.show()

""" Computation of the center of mass and coordinates of the feet """
center_mass_y = r * np.cos(q_e[:, 1])
foot_x = q_e[:, 0] + r * np.sin(q_e[:, 1])
foot_y = np.zeros(N)
difference = foot_x - q_e[:, 0]
print(difference[20])

fig3 = plt.figure()
plt.plot(q_e[:Error_step, 0], center_mass_y[:Error_step], label='Center of mass')
plt.plot(foot_x[:Error_step], foot_y[:Error_step], label='foot')
plt.legend()
plt.xlabel("$x$")
plt.ylabel("$y$")
plt.title(name)
plt.show()

##################### Animation ##########################
# Make animation
# Set up formatting for the movie files
Writer = writers['ffmpeg']
writer = Writer(fps=3, metadata=dict(artist='Me'), bitrate=1800)

fig4 = plt.figure()
plt.title(name)
lines0 = plt.plot([])
line0 = lines0[0]
# other setup
plt.xlim(0, 6)
plt.ylim(-0.1, 1.1)
plt.grid()

def animate(k):
    #update plot
    x_points = np.array([foot_x[k], q_e[k, 0]])
    y_points = np.array([foot_y[k], center_mass_y[k]])
    line0.set_data((x_points, y_points))
    return line0

anim = FuncAnimation(fig4,animate,frames=N,interval=200)
anim.save('walker.mp4', writer=writer)

==> Code/plots.py <==
import numpy as np
from matplotlib import pyplot as plt
import scipy.optimize as scip
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

'''Name of the example'''
name = 'Walker with slip'


'''Physical constants'''
g = 9.8
alpha = 0
kappa = 0.2
r = 1
m = 1
I = 0.5

# tt, x_op, theta_op, xref, thetaref, ux_op, utheta_op = np.loadtxt('walker_DMOC_output.txt')
tt, x_op, theta_op, xref, thetaref = np.loadtxt('walker_DMOC_output.txt')
ux_op, utheta_op = np.loadtxt('walker_DMOC_controls.txt')

N = len(tt)


# Plot the evolution of optimal x(t) against t
fig = plt.figure()
plt.plot(tt, x_op, '.', label='Position')
plt.plot(tt, xref, '--', label='Reference')
# plt.plot(tt[0:N - 1], ux_op, label='Control')
plt.legend()
plt.xlabel("$t$")
plt.ylabel("$x$")
plt.title(name)
plt.savefig('fig.pdf')
plt.savefig('fig.jpg')
# plt.show()

# # Plot the evolution of optimal x(t) and u_x(t) against t
# fig_control = plt.figure()
# plt.plot(tt, x_op, '.', label='Position')
# plt.plot(tt, xref, '--', label='Reference')
# plt.plot(tt[0:N - 1], ux_op, label='Control')
# plt.legend()
# plt.xlabel("$t$")
# plt.ylabel("$x, u_x$")
# plt.title(name)
# plt.savefig('fig_control.pdf')
# # plt.show()


# Plot the evolution of optimal theta(t) against t
fig3 = plt.figure()
plt.plot(tt, theta_op, '.', label='Position')
plt.plot(tt, thetaref, '--', label='Reference')
# plt.plot(tt[0:N - 1], utheta_op, label='Control')
plt.legend()
plt.xlabel("$t$")
plt.ylabel(r"$\theta$")
plt.title(name)
plt.savefig('fig3.pdf')
plt.savefig('fig3.jpg')


# # Plot the evolution of optimal theta(t) and u_theta(t) against t
# fig3_control = plt.figure()
# plt.plot(tt, theta_op, '.', label='Position')
# plt.plot(tt, thetaref, '--', label='Reference')
# plt.plot(tt[0:N - 1], utheta_op, label='Control')
# plt.legend()
# plt.xlabel("$t$")
# plt.ylabel(r"$\theta, u_{\theta}$")
# plt.title(name)
# plt.savefig('fig3_control.pdf')



""" Computation of the center of mass and coordinates of the feet """
center_mass_y = r * np.cos(theta_op)
foot_x = x_op - r * np.sin(theta_op)
foot_y = np.zeros(N)
difference = foot_x - x_op
# print(difference[20])

center_mass_ref = r * np.cos(thetaref)


fig2 = plt.figure()
plt.plot(x_op, center_mass_y, '--', label='Center of mass')
plt.plot(xref, center_mass_ref, label='Reference trajectory')
plt.plot(foot_x, foot_y, 'o' , label='Foot')
plt.legend()
# plt.xlim((0, 8))
plt.xlabel("$x$")
plt.ylabel("$y$")
plt.title(name)
plt.savefig('fig2.pdf')
plt.savefig('fig2.jpg')


fig2_legs = plt.figure()
for i in np.arange(len(x_op)):
	if i == 0:
		plt.plot([x_op[i], foot_x[i]], [center_mass_y[i], foot_y[i]], 'k', label='Leg')
	else:
		plt.plot([x_op[i], foot_x[i]], [center_mass_y[i], foot_y[i]], 'k')
plt.plot(x_op, center_mass_y, 'o', label='Center of mass')
plt.plot(foot_x, foot_y, 'o' , label='Foot')
plt.plot(xref, center_mass_ref, '.', label='Reference trajectory')
handles, labels = plt.gca().get_legend_handles_labels()
order = [1,2,0,3]
plt.legend([handles[idx] for idx in order],[labels[idx] for idx in order])
# plt.legend()
# plt.xlim((0, 8))
plt.xlabel("$x$")
plt.ylabel("$y$")
plt.title(name)
plt.savefig('fig2_legs.pdf')
plt.savefig('fig2_legs.jpg')


# Plot the evolution of optimal u_x(t) and u_theta(t) against t
fig3_control = plt.figure()
plt.plot(tt[0:N - 1], ux_op, label=r'$x$-control')
plt.plot(tt[0:N - 1], utheta_op, label=r'$\theta$-control')
plt.legend()
plt.xlabel("$t$")
plt.ylabel(r"$u_x, u_{\theta}$")
plt.title(name)
plt.savefig('fig_control.pdf')
plt.savefig('fig_control.jpg')



plt.show()

==> Code/prueba.py <==
import numpy as np

for i in np.arange(1, 10):
	print(i)

==> Code/walker_DMOC.py <==
import numpy as np
from matplotlib import pyplot as plt
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
import scipy.optimize as scip

'''Name of the example'''
name = 'Walker with slip'

'''Step of the algorithm'''
h = 0.1
# h = 0.2
# h = 1
# h = .05

'''set total number of steps'''
# N = 80
# N = 140
N = 200



'''total simulation time'''
tt = np.arange(N)*h
# Error_step = N

'''Physical constants'''
g = 9.8
alpha = 0
kappa = 0.2
r = 1
m = 1
I = 0.5


'''Impact variables'''
# delta = 0.1
a = np.pi/6

'''Regularization parameter'''
epsilon = 0.1


'''Weight of the tracking term on the cost function'''
weight = 100

# External forces
def force_map(q, v):

    """ F(q, v) = (f1, f2) """

    # input variables
    x = q[0]
    theta = q[1]
    vx = v[0]
    vtheta = v[1]

    # output functions
    fx = - kappa*(vx+r*np.cos(theta)*vtheta)
    ftheta = -kappa*r*np.cos(theta)*(vx+r*np.cos(theta)*vtheta)  

    return np.array([fx, ftheta])


# Midpoint rule discrete external forces
def force_discrete(x0, theta0, x1, theta1):

    # midpoint approx.
    xmid = (x0 + x1)/2
    thetamid = (theta0 + theta1)/2
    vxmid = (x1 - x0)/h
    vthetamid = (theta1 - theta0)/h
    qmid = np.array([xmid, thetamid])
    vmid = np.array([vxmid, vthetamid])

    fd = h/2 * force_map(qmid, vmid)


    return fd




# Continuous impact map
def impact_map_continuous(xi):

    # input variables
    x0 = xi[0]
    theta0 = xi[1]
    vx0 = xi[2]
    vtheta0 = xi[3]

    # new output variables
    theta0_p = a
    x0_p = x0 + r * np.sin(a) + r * np.sin(theta0_p) 
    vtheta0_p = np.cos(2*a) * vtheta0
    vx0_p = vx0 - r * vtheta0 * np.cos(a) + r * vtheta0_p * np.cos(theta0_p) 
    return np.array([x0_p, theta0_p, vx0_p, vtheta0_p])


# Midpoint approximation of the impact map
def impact_map(xi):

    """ Delta(xi) = xi_new """

    # input variables
    x0 = xi[0]
    theta0 = xi[1]
    x1 = xi[2]
    theta1 = xi[3]

    # new output variables
    theta0_p = theta0 + 2*a 
    # theta0_p = a
    theta1_p = theta0_p + np.cos(2*a)*(theta1-theta0) 
    psi = a + np.cos(2*a) * (theta1 - theta0)/2
    x0_p = x0 - r/2 * (theta0 - theta1) * (np.cos(a) -np.cos(2*a) * np.cos(psi)) \
         + r * (np.sin(a) + np.sin(psi))
    x1_p = x1 + r/2 * ( (theta0 - theta1) * (np.cos(a) -np.cos(2*a) * np.cos(psi)) \
         + 2 * (np.sin(a) + np.sin(psi)) )
    # x0_p = 1/2 * ( theta1 * r * np.cos(2*a) * np.cos(2*a + theta0)
    #      - 2*r * np.sin ( 1/2 * ( np.cos(2*a)*(theta1 - theta0) + 4*a + 2*theta0 ) )
    #      + theta0 * r * ( np.cos(a) - np.cos(2*a) * np.cos(2*a + theta0) )
    #      - theta1 * r * np.cos(a) - 2 * r * np.sin(a) + 2 * x0          )
    # x1_p = 1/2 * ( -theta1 * r * np.cos(2*a) * np.cos(2*a + theta0)
    #      - 2*r * np.sin ( 1/2 * ( np.cos(2*a)*(theta1 - theta0) + 4*a + 2*theta0 ) )
    #      - theta0 * r * ( np.cos(a) - np.cos(2*a) * np.cos(2*a + theta0) )
    #      + theta1 * r * np.cos(a) - 2 * r * np.sin(a) + 2 * x1          )
    return np.array([x0_p, theta0_p, x1_p, theta1_p])



# Reference trajectory

# xref = np.zeros(N)
# thetaref = np.zeros(N)

xfootr0 = 0
thetar0 = a
vxfootr0 = 1
# vthetar0 = -.08
vthetar0 = -.8

vxr0 = vxfootr0 + r *vthetar0 * np.cos(thetar0)

t_impact = abs((2*a)/vthetar0)
n_impact = int(np.floor(t_impact/h))
print('t_impact =', t_impact)
# xr1, thetar1, vxr1, vthetar1 = impact_map_continuous(np.array([xr0,thetar0,vxr0,thetar0]))
# print(xr1, thetar1, vxr1, vthetar1)



'''Reference trajectory'''

# xfootref = np.zeros(len(tt))
thetaref = np.zeros(len(tt))
xfootref = xfootr0*np.ones(len(tt)) + vxfootr0*tt

for i in range(n_impact+1):
    t = tt[i]
    # xfootref[i] = xrfoot0 + vxfootr0*t
    thetaref[i] = thetar0 + vthetar0*t 
xref = xfootref + r*np.sin(thetaref)
vxref = vxfootr0*np.ones(len(thetaref)) + r*vthetar0*np.cos(thetaref)
xr1_minus = xref[n_impact]
thetar1_minus = thetaref[n_impact]
print('xr1_minus=',xr1_minus)
print('thetar1_minus=',thetar1_minus)
xr1, thetar1, vxr1, vthetar1 = impact_map_continuous(np.array([xr1_minus,thetar1_minus,vxref[n_impact],vthetar0]))
t_impact_2 = abs((2*a)/vthetar1) + t_impact 
n_impact_2 = int(np.floor(t_impact_2/h))
print('xr1=', xr1)
print('thetar1=',thetar1)
print('vxr1=', vxr1)
print('vthetar1=',vthetar1)
athetar1 = (vthetar1*t_impact - 2*a)*2/t_impact**2
xfootr1 = xfootref[n_impact] 
vxfootr1 = vxfootr0
axrfoot1 = (xfootr0- vxfootr0*t_impact)*2/t_impact**2
tt1 = tt[n_impact:n_impact_2+1]
# xfootref [n_impact:n_impact_2+1] = xfootr1*np.ones(len(tt1)) + vxfootr1*tt1 + axrfoot1 *tt1**2
##########################################################
# for i in np.arange(n_impact, n_impact_2+1):
#     t = tt[i]
#     # xfootref[i] = xr1 + vxr1*(t-n_impact*h)
#     thetaref[i] = thetar1 + vthetar1*(t-n_impact*h) + athetar1*(t-n_impact*h)**2/2
# xref = xfootref + r*np.sin(thetaref)
# vxref = vxfootr0*np.ones(len(thetaref)) + r*vthetar1*np.cos(thetaref)
# xr2_minus = xref[n_impact_2]
# thetar2_minus = thetaref[n_impact_2]
# print('thetar2_minus=',thetar2_minus)
# xr2, thetar2, vxr2, vthetar2 = impact_map_continuous(np.array([xr2_minus,thetar2_minus,vxref[n_impact_2],vthetar1]))
# t_impact_3 = abs((2*a)/vthetar2) + t_impact_2 
# n_impact_3 = int(np.floor(t_impact_3/h))
# print('xr2=', xr2)
# print('thetar2=',thetar2)
# print('vxr2=', vxr2)
# print('vthetar2=',vthetar2)
# athetar2 = (vthetar2*t_impact-2*a)*2/t_impact**2
# xfootr2 = xfootref[n_impact_2] 
# vxfootr2 = vxfootr1 + axrfoot1 * (t_impact_2-t_impact)
# axrfoot2 = (xfootr2- vxfootr2*t_impact)*2/t_impact**2
# tt2 = tt[n_impact_2:n_impact_3+1]
# # xfootref [n_impact_2:n_impact_3+1] = xfootr2*np.ones(len(tt2)) + vxfootr2*tt2 + axrfoot2 *tt2**2

# for i in np.arange(n_impact_2, n_impact_3+1):
#     t = tt[i]
#     # xfootref[i] = xr2 + vxr2*(t-n_impact_2*h)
#     thetaref[i] = thetar2 + vthetar2*(t-n_impact_2*h) + athetar2*(t-n_impact_2*h)**2/2
# xref = xfootref + r*np.sin(thetaref)
# vxref = vxfootr0*np.ones(len(thetaref)) + r*vthetar2*np.cos(thetaref)
# xr3_minus = xref[n_impact_3]
# thetar3_minus = thetaref[n_impact_3]
# xr3, thetar3, vxr3, vthetar3 = impact_map_continuous(np.array([xr3_minus,thetar3_minus,vxref[n_impact_3],vthetar2]))
# t_impact_4 = abs((2*a)/vthetar3) + t_impact_3 
# n_impact_4 = int(np.floor(t_impact_3/h))
# athetar3 = (vthetar3*t_impact-2*a)*2/t_impact**2
# xfootr3 = xfootref[n_impact_3] 
# vxfootr3 = vxfootr2 + axrfoot2 * (t_impact_3-t_impact_2)
# axrfoot3 = (xfootr3- vxfootr3*t_impact)*2/t_impact**2
# tt3 = tt[n_impact_3:n_impact_4+1]
# # xfootref [n_impact_3:n_impact_4+1] = xfootr3*np.ones(len(tt3)) + vxfootr3*tt3 + axrfoot3 *tt3**2

# for i in np.arange(n_impact_3, n_impact_4+1):
#     t = tt[i]
#     # xfootref[i] = xr3 + vxr3*(t-n_impact_3*h)
#     thetaref[i] = thetar3 + vthetar3*(t-n_impact_3*h) + athetar3*(t-n_impact_3*h)**2/2
# xref = xfootref + r*np.sin(thetaref)   
# vxref = vxfootr0 *np.ones(len(thetaref)) + r*vthetar3*np.cos(thetaref)
# xr4_minus = xref[n_impact_4]
# thetar4_minus = thetaref[n_impact_4]
# xr4, thetar4, vxr4, vthetar4 = impact_map_continuous(np.array([xr4_minus,thetar4_minus,vxref[n_impact_4],vthetar3]))
# t_impact_5 = abs((2*a)/vthetar4) + t_impact_4 
# n_impact_5 = int(np.floor(t_impact_4/h))
# athetar4 = (vthetar4*t_impact-2*a)*2/t_impact**2
# xfootr4 = xfootref[n_impact_4] 
# vxfootr4 = vxfootr3 + axrfoot3 * (t_impact_4-t_impact_3)
# axrfoot4 = (xfootr4- vxfootr4*t_impact)*2/t_impact**2
# tt4 = tt[n_impact_4:n_impact_5+1]
# # xfootref [n_impact_4:n_impact_5+1] = xfootr4*np.ones(len(tt4)) + vxfootr4*tt4 + axrfoot4 *tt4**2


# for i in np.arange( n_impact_4, np.min([n_impact_5+1,N]) ):
#     t = tt[i]
#     # xfootref[i] = xr4 + vxr4*(t-n_impact_4*h)
#     thetaref[i] = thetar4 + vthetar4*(t-n_impact_4*h) + athetar4*(t-n_impact_4*h)**2/2

# xref = xfootref + r*np.sin(thetaref)
# if N>n_impact_5+1:
#     vxref = vxfootr0 *np.ones(len(thetaref)) + r*vthetar4*np.cos(thetaref)
#     xr5_minus = xref[n_impact_5]
#     thetar5_minus = thetaref[n_impact_5]
#     xr5, thetar5, vxr5, vthetar5 = impact_map_continuous(np.array([xr5_minus,thetar5_minus,vxref[n_impact_5],vthetar4]))
#     t_impact_6 = abs((2*a)/vthetar5) + t_impact_5 
#     n_impact_6 = int(np.floor(t_impact_5/h))
#     athetar5 = (vthetar5*t_impact-2*a)*2/t_impact**2
#     xfootr5 = xfootref[n_impact_5] 
#     vxfootr5 = vxfootr4 + axrfoot4 * (t_impact_5-t_impact_4)
#     axrfoot5 = (xfootr5- vxfootr5*t_impact)*2/t_impact**2
#     tt5 = tt[n_impact_5:n_impact_6+1]
#     # xfootref [n_impact_5:n_impact_6+1] = xfootr5*np.ones(len(tt5)) + vxfootr5*tt5 + axrfoot5 *tt5**2

#     for i in np.arange( n_impact_5, np.min([n_impact_6+1,N]) ):
#         t = tt[i]
#         # xfootref[i] = xr4 + vxr4*(t-n_impact_4*h)
#         thetaref[i] = thetar5 + vthetar5*(t-n_impact_5*h) + athetar5*(t-n_impact_5*h)**2/2

#     xref = xfootref + r*np.sin(thetaref)
#     if N>n_impact_6+1:
#         vxref = vxfootr0 *np.ones(len(thetaref)) + r*vthetar5*np.cos(thetaref)
#         xr6_minus = xref[n_impact_6]
#         thetar6_minus = thetaref[n_impact_6]
#         xr6, thetar6, vxr6, vthetar6 = impact_map_continuous(np.array([xr6_minus,thetar6_minus,vxref[n_impact_6],vthetar5]))
#         t_impact_7 = abs((2*a)/vthetar6) + t_impact_6 
#         n_impact_7 = int(np.floor(t_impact_6/h))
#         athetar6 = (vthetar6*t_impact-2*a)*2/t_impact**2
#     else:
#         print('hasta aqui hemos llegado', 6)
    
# else:
#     print('hasta aqui hemos llegado', 5)
##########################################################
for i in np.arange(n_impact, n_impact_2+1):
    t = tt[i]
    # xfootref[i] = xr1 + vxr1*(t-n_impact*h)
    thetaref[i] = thetar1 + vthetar1*(t-n_impact*h)
xref = xfootref + r*np.sin(thetaref)
vxref = vxfootr0*np.ones(len(thetaref)) + r*vthetar1*np.cos(thetaref)
xr2_minus = xref[n_impact_2]
thetar2_minus = thetaref[n_impact_2]
print('thetar2_minus=',thetar2_minus)
xr2, thetar2, vxr2, vthetar2 = impact_map_continuous(np.array([xr2_minus,thetar2_minus,vxref[n_impact_2],vthetar1]))
t_impact_3 = abs((2*a)/vthetar2) + t_impact_2 
n_impact_3 = int(np.floor(t_impact_3/h))
print('xr2=', xr2)
print('thetar2=',thetar2)
print('vxr2=', vxr2)
print('vthetar2=',vthetar2)

for i in np.arange(n_impact_2, n_impact_3+1):
    t = tt[i]
    # xfootref[i] = xr2 + vxr2*(t-n_impact_2*h)
    thetaref[i] = thetar2 + vthetar2*(t-n_impact_2*h)
xref = xfootref + r*np.sin(thetaref)
vxref = vxfootr0*np.ones(len(thetaref)) + r*vthetar2*np.cos(thetaref)
xr3_minus = xref[n_impact_3]
thetar3_minus = thetaref[n_impact_3]
xr3, thetar3, vxr3, vthetar3 = impact_map_continuous(np.array([xr3_minus,thetar3_minus,vxref[n_impact_3],vthetar2]))
t_impact_4 = abs((2*a)/vthetar3) + t_impact_3 
n_impact_4 = int(np.floor(t_impact_3/h))
for i in np.arange(n_impact_3, n_impact_4+1):
    t = tt[i]
    # xfootref[i] = xr3 + vxr3*(t-n_impact_3*h)
    thetaref[i] = thetar3 + vthetar3*(t-n_impact_3*h)
xref = xfootref + r*np.sin(thetaref)   
vxref = vxfootr0 *np.ones(len(thetaref)) + r*vthetar3*np.cos(thetaref)
xr4_minus = xref[n_impact_4]
thetar4_minus = thetaref[n_impact_4]
xr4, thetar4, vxr4, vthetar4 = impact_map_continuous(np.array([xr4_minus,thetar4_minus,vxref[n_impact_4],vthetar3]))
t_impact_5 = abs((2*a)/vthetar4) + t_impact_4 
n_impact_5 = int(np.floor(t_impact_4/h))
for i in np.arange( n_impact_4, np.min([n_impact_5+1,N]) ):
    t = tt[i]
    # xfootref[i] = xr4 + vxr4*(t-n_impact_4*h)
    thetaref[i] = thetar4 + vthetar4*(t-n_impact_4*h)

xref = xfootref + r*np.sin(thetaref)
if N>n_impact_5+1:
    vxref = vxfootr0 *np.ones(len(thetaref)) + r*vthetar4*np.cos(thetaref)
    xr5_minus = xref[n_impact_5]
    thetar5_minus = thetaref[n_impact_5]
    xr5, thetar5, vxr5, vthetar5 = impact_map_continuous(np.array([xr5_minus,thetar5_minus,vxref[n_impact_5],vthetar4]))
    t_impact_6 = abs((2*a)/vthetar5) + t_impact_5 
    n_impact_6 = int(np.floor(t_impact_5/h))

    for i in np.arange( n_impact_5, np.min([n_impact_6+1,N]) ):
        t = tt[i]
        # xfootref[i] = xr4 + vxr4*(t-n_impact_4*h)
        thetaref[i] = thetar5 + vthetar5*(t-n_impact_5*h)

    xref = xfootref + r*np.sin(thetaref)
    if N>n_impact_6+1:
        vxref = vxfootr0 *np.ones(len(thetaref)) + r*vthetar5*np.cos(thetaref)
        xr6_minus = xref[n_impact_6]
        thetar6_minus = thetaref[n_impact_6]
        xr6, thetar6, vxr6, vthetar6 = impact_map_continuous(np.array([xr6_minus,thetar6_minus,vxref[n_impact_6],vthetar5]))
        t_impact_7 = abs((2*a)/vthetar6) + t_impact_6 
        n_impact_7 = int(np.floor(t_impact_6/h))
    
    else:
        print('hasta aqui hemos llegado', 6)
    
else:
    print('hasta aqui hemos llegado', 5)













def objective_function(xi):


    """ Cost function: C(q[0:N], u[0:N]) = c to be minimized """

    # input sequences
    x = xi[0:N]
    theta = xi[N: 2*N]
    ux = xi[2*N:3*N - 1]
    utheta = xi[3*N-1:4*N-2]
    # ux = xi[2*N:3*N]
    # utheta = xi[3*N:4*N]


    # value of cost function 
    # approx. u_{k+1/2}, renombrando u_k=u_{k+1/2}
    # c = h/2 * sum( 
    #     epsilon * ( ux[i]**2 + utheta[i]**2 )\
    #     + (1/4)*( x[i+1] + x[i] - xref[i+1] - xref[i] ) **2\
    #     + (1/4)*( theta[i+1] + theta[i] - thetaref[i+1] - thetaref[i] )**2\
    #     + (1/h**2)*( x[i+1] - x[i] - xref[i+1] + xref[i] )**2\
    #     + (1/h**2)*( theta[i+1] - theta[i] - thetaref[i+1] + thetaref[i] )**2 
    #     for i in range(N-2))\
    c = h/2 * sum( 
        epsilon * ( ux[i]**2 + utheta[i]**2 )\
        + (1/4)* weight * ( x[i+1] + x[i] - xref[i+1] - xref[i] ) **2\
        + (1/4)* weight * ( theta[i+1] + theta[i] - thetaref[i+1] - thetaref[i] )**2\
        + (1/h**2)*( x[i+1] - x[i] - xref[i+1] + xref[i] )**2\
        + (1/h**2)*( theta[i+1] - theta[i] - thetaref[i+1] + thetaref[i] )**2 
        for i in range(N-2))
    return c


# k_impacts = [0.]


def del_equation(xi):

    """ DEL map DEL(q[0:N], u[0:N]) = (eq_1, ..., eq_n) + impact equation to reset variables"""

    # input sequences
    x = xi[0:N]
    theta = xi[N: 2*N]
    ux = xi[2*N:3*N - 1]
    utheta = xi[3*N-1:4*N-2]
    # ux = xi[2*N:3*N]
    # utheta = xi[3*N:4*N]

    # variable to save the value of DEL map
    equation = np.zeros(2*(N-2))

    # variable to save the value of the impact map
    impact_equation = np.zeros(4*N)

    # loop in the index of dimension of the configuration space to compute the DEL map
    for k in range(N-2):
        if theta[k] <= -a:
            # k_impacts.append(k)
            impact_equation[k:k+4] = np.array([x[k], theta[k], x[k+1], theta[k+1]]) -\
                                 impact_map(np.array([x[k], theta[k], x[k+1], theta[k+1]]))
        # Eqs. (30)
        equation[k] = m*(x[k+2] - 2*x[k+1] + x[k]) - h*ux[k] - h*ux[k+1] -\
                        h*force_discrete (x[k], theta[k], x[k+1], theta[k+1]) [0] -\
                        h*force_discrete (x[k+1], theta[k+1], x[k+2], theta[k+2]) [0]
                
        # Eqs. (30)
        equation[N - 2 + k] =  m *r * ( 2 *g * h * ( np.sin( (theta[k]+theta[k+1])/2 ) + np.sin( (theta[k+1]+theta[k+2])/2 )   )\
                            + r/h * ( (theta[k] - theta[k+1])**2  *  np.sin( (theta[k]+theta[k+1]) )  \
                            + 2 * (theta[k] - theta[k+1])  * np.cos( (theta[k]+theta[k+1]) ) \
                            + (theta[k+1] - theta[k+2])**2  *  np.sin( (theta[k+1]+theta[k+2]) ) \
                            + 2 * (theta[k+2] - theta[k+1])  * np.cos( (theta[k+1]+theta[k+2]) )     )   ) \
                            - 2/h * ( 2*theta[k] - 2*theta[k+1] + theta[k+2]  ) * ( 2*I + m*r**2 ) \
                            + 4 * ( force_discrete (x[k], theta[k], x[k+1], theta[k+1]) [1] \
                                + force_discrete (x[k+1], theta[k+1], x[k+2], theta[k+2]) [1] \
                                + utheta[k] + utheta[k+1]   )
        # equation[N - 2 + k] = I * (theta[k+2] - 2*theta[k+1] + theta[k]) - h*utheta[k] - h*utheta[k+1] -\
        #                   m*r**2/2*(np.sin( (theta[k]+theta[k+1])/2 ))*np.cos( (theta[k]+theta[k+1])/2 )*(theta[k+1]-theta[k])**2 -\
        #                   m*r**2/2*(np.sin( (theta[k+1]+theta[k+2])/2 ))*np.cos( (theta[k+1]+theta[k+2])/2 )*(theta[k+2]-theta[k+1])**2 +\
        #                   m*g*h**2*r/2 *(np.sin( (theta[k]+theta[k+1])/2 )+np.sin( (theta[k+1]+theta[k+2])/2 )) - \
        #                   h*force_discrete (x[k], theta[k], x[k+1], theta[k+1]) [1] -\
        #                   h*force_discrete (x[k+1], theta[k+1], x[k+2], theta[k+2]) [1]
    return equation


# Derivatives of the discrete Lagrangian

def  D1Ldx (x0, theta0, x1, theta1):
    return -m/h * (x1 - x0)

def  D2Ldx (x0, theta0, x1, theta1):
    return m/h * (x1 - x0)

def  D1Ldtheta (x0, theta0, x1, theta1):
    return (1/(4 * h)) * (2 * (theta0 - theta1) * (2 * I + m * r**2 - \
     m * r**2 *  np.cos(theta0 + theta1)) + \
  2 * g * h**2 * m * r * np.sin((theta0 + theta1)/2) + \
  m * r**2 * (theta0 - theta1)**2 * np.sin(theta0 + theta1))


def  D2Ldtheta (x0, theta0, x1, theta1):
    return (1/(4 * h)) * ( -2 * (theta0 - theta1) * (2 * I + m * r**2 - \
     m * r**2 *  np.cos(theta0 + theta1)) + \
  2 * g * h**2 * m * r * np.sin((theta0 + theta1)/2) + \
  m * r**2 * (theta0 - theta1)**2 * np.sin(theta0 + theta1))




def boundary_equations(xi):

    """ Equations for the desired boundary values  B(q0, v0, u0; qN, vN, uN) """
    x = xi[0:N]
    theta = xi[N: 2 * N]
    ux = xi[2 * N:3 * N - 1]
    utheta = xi[3 * N - 1:4 * N - 2]
    # ux = xi[2*N:3*N]
    # utheta = xi[3*N:4*N]
    # Eqs. (32, 33)
    eq1 = vx0 + D1Ldx(x[0], theta[0], x[1], theta[1]) + force_discrete(x[0], theta[0], x[1], theta[1]) [0] + ux[0]
    eq2 = vtheta0 + D1Ldtheta(x[0], theta[0], x[1], theta[1])\
        + force_discrete(x[0], theta[0], x[1], theta[1]) [1] + utheta[0]
    # eq3 = vx1 + D2Ldx(x[N-1], theta[N-1], x[N], theta[N]) - force_discrete(x[N-1], theta[N-1], x[N], theta[N]) [0] - ux[N-1]
    # eq4 = vtheta1 - D2Ldtheta(x[N-1], theta[N-1], x[N], theta[N])\
    #     - force_discrete(x[N-1], theta[N-1], x[N], theta[N]) [1] - utheta[N-1]
    eq3 = vx1 + D2Ldx(x[N-2], theta[N-2], x[N-1], theta[N-1]) - force_discrete(x[N-2], theta[N-2], x[N-1], theta[N-1]) [0] - ux[N-2]
    eq4 = vtheta1 - D2Ldtheta(x[N-2], theta[N-2], x[N-1], theta[N-1])\
        - force_discrete(x[N-2], theta[N-2], x[N-1], theta[N-1]) [1] - utheta[N-2]
    eq5 = x[0] - x0
    eq6 = theta[0] - theta0
    eq7 = x[N-1] - x1
    eq8 = theta[N-1] - theta1
    return [eq1, eq2, eq3, eq4, eq5, eq6, eq7, eq8]


cons = [
    {'type': 'eq', 'fun': del_equation},
    {'type': 'eq', 'fun': boundary_equations}
]

# define region boundaries
boundaries = []  # every x and u is allowed


# Initial position and velocity
x0, theta0, vx0, vtheta0 = 0, np.pi/6, 1, 0.1

# Final position and velocity
# x1, theta1, vx1, vtheta1 = 10, 0, 0, 0
x1 = xref[-1]
theta1 = thetaref[-1]
vx1 = vxr0
vtheta1 = vthetar0


# starting points might be a list of randomly generated numbers. We start with one.
xii = np.zeros(4*N - 2)
starting_points = [xii]



''' Optimization function '''

first_iteration = True
for point in starting_points:
    # for each point run the algorithm
    res = scip.minimize(
        objective_function,
        xii,
        method='SLSQP', # Check if it is the best method
        bounds=boundaries,
        constraints=cons
    )
    # first iteration always gonna be the best so far
    if first_iteration:
        better_solution_found = False
        best = res
    else:
        # if we find a better solution, lets use it
        if res.success and res.fun < best.fun:
            better_solution_found = True
            best = res

# print results if algorithm was successful
if best.success:
    print(f"""Optimal solution found:
      -  Value of Cost function: {round(best.fun, 3)}""")

    # define auxiliary variables to save the optimal solution
    x_op = np.zeros(N)
    theta_op = np.zeros(N)
    ux_op = np.zeros(N - 1)
    utheta_op = np.zeros(N - 1)

    # loop to save the optimal solutions in the auxiliary variables
    for i in range(N):
        x_op[i] = best.x[i]
        theta_op[i] = best.x[N + i]
        if i != N - 1:
            ux_op[i] = best.x[2 * N + i]
            utheta_op[i] = best.x[3 * N - 1 + i]

    # np.savetxt('walker_DMOC_output.txt', (tt, x_op, theta_op, xref, thetaref, ux_op, utheta_op) )
    np.savetxt('walker_DMOC_output.txt', (tt, x_op, theta_op, xref, thetaref) )
    np.savetxt('walker_DMOC_controls.txt', (ux_op, utheta_op) )

    """ Visualization of Data """

    # # Plot the evolution of optimal x(t) and u_x(t) against t
    # fig = plt.figure()
    # plt.plot(tt, x_op, '.', label='Position')
    # plt.plot(tt, xref, '--', label='Reference')
    # # plt.plot(tt[0:N - 1], ux_op, label='Control')
    # plt.legend()
    # plt.xlabel("$t$")
    # plt.ylabel("$x$")
    # plt.title(name)
    # plt.savefig('fig.pdf')
    # # plt.show()

    # # Plot the evolution of optimal x(t) and u_x(t) against t
    # fig_control = plt.figure()
    # plt.plot(tt, x_op, '.', label='Position')
    # plt.plot(tt, xref, '--', label='Reference')
    # plt.plot(tt[0:N - 1], ux_op, label='Control')
    # plt.legend()
    # plt.xlabel("$t$")
    # plt.ylabel("$x, u_x$")
    # plt.title(name)
    # plt.savefig('fig_control.pdf')
    # # plt.show()


    # # Plot the evolution of optimal theta(t) and u_theta(t) against t
    # fig3 = plt.figure()
    # plt.plot(tt, theta_op, '.', label='Position')
    # plt.plot(tt, thetaref, '--', label='Reference')
    # # plt.plot(tt[0:N - 1], utheta_op, label='Control')
    # plt.legend()
    # plt.xlabel("$t$")
    # plt.ylabel(r"$\theta, u_{\theta}$")
    # plt.title(name)
    # plt.savefig('fig3.pdf')


    # # Plot the evolution of optimal theta(t) and u_theta(t) against t
    # fig3_control = plt.figure()
    # plt.plot(tt, theta_op, '.', label='Position')
    # plt.plot(tt, thetaref, '--', label='Reference')
    # plt.plot(tt[0:N - 1], utheta_op, label='Control')
    # plt.legend()
    # plt.xlabel("$t$")
    # plt.ylabel(r"$\theta, u_{\theta}$")
    # plt.title(name)
    # plt.savefig('fig3_control.pdf')



    # """ Computation of the center of mass and coordinates of the feet """
    # center_mass_y = r * np.cos(theta_op)
    # foot_x = x_op + r * np.sin(theta_op)
    # foot_y = np.zeros(N)
    # difference = foot_x - x_op
    # print(difference[20])

    # center_mass_ref = r * np.cos(thetaref)

    # # Ponerle piernas
    # fig2 = plt.figure()
    # plt.plot(x_op, center_mass_y, '--', label='Center of mass')
    # plt.plot(xref, center_mass_ref, label='Reference trajectory')
    # plt.plot(foot_x, foot_y, 'o' , label='foot')
    # plt.legend()
    # plt.xlim((0, 8))
    # plt.xlabel("$x$")
    # plt.ylabel("$y$")
    # plt.title(name)
    # plt.savefig('fig2.pdf')
    # plt.show()

else:
    print("No solution found to problem")



# print('k_impacts', k_impacts)

==> Code/walker_DMOC_old.py <==
import numpy as np
from matplotlib import pyplot as plt
import scipy.optimize as scip

'''Name of the example'''
name = 'Walker with slip'

'''Step of the algorithm'''
h = 0.1

'''set total number of steps'''
N = 80

'''total simulation time'''
tt = np.arange(N)*h
# Error_step = N

'''Physical constants'''
g = 9.8
alpha = 0
kappa = 0.2
r = 1
m = 1
I = 0.5

'''Impact variables'''
# delta = 0.1
a = np.pi/6

'''Regularization parameter'''
epsilon = 0.1


def force_map(q, v):

    """ F(q, v) = (f1, f2) """

    # input variables
    x = q[0]
    theta = q[1]
    vx = v[0]
    vtheta = v[1]

    # output functions
    f1 = - kappa*(vx+r*np.cos(theta)*vtheta)
    f2 = -kappa*r*np.cos(theta)*(vx+r*np.cos(theta)*vtheta)
    return np.array([f1, f2])


def impact_map(xi):

    """ Delta(xi) = xi_new """

    # input variables
    x0 = xi[0]
    theta0 = xi[1]
    x1 = xi[2]
    theta1 = xi[3]

    # new output variables
    theta0_p = theta0 + 2*a
    x0_p = x0 + r*np.sin(theta0) - r*np.sin(theta0_p)
    theta1_p = theta0_p + np.cos(2*a)*(theta1-theta0)
    x1_p = x0_p + (x1 - x0) + r*(theta1 - theta0)*np.cos(theta0) - r*(theta1_p - theta0_p)*np.cos(theta0_p)
    return np.array([x0_p, theta0_p, x1_p, theta1_p])


def objective_function(xi):

    """ Cost function: C(q[0:N], u[0:N]) = c to be minimized """

    # input sequences
    x = xi[0:N]
    theta = xi[N: 2*N]
    ux = xi[2*N:3*N - 1]
    utheta = xi[3*N-1:4*N-2]

    # value of cost function
    c = h/2 * sum((1/4)*(theta[i+1]+theta[i])**2 + (1/h**2)*(theta[i+1]-theta[i])**2 + (1/4)*(x[i+1]+x[i])**2 +
                  (1/h**2)*(x[i+1]-x[i])**2 + epsilon * (ux[i]**2 + utheta[i]**2) for i in range(N-1))
    return c


def del_equation(xi):

    """ DEL map DEL(q[0:N], u[0:N]) = (eq_1, ..., eq_n) + impact equation to reset variables"""

    # input sequences
    x = xi[0: N]
    theta = xi[N: 2 * N]
    ux = xi[2 * N:3 * N - 1]
    utheta = xi[3 * N - 1:4 * N - 2]

    # variable to save the value of DEL map
    equation = np.zeros(2*(N-2))

    # variable to save the value of the impact map
    impact_equation = np.zeros(4*N)

    # loop in the index of dimension of the configuration space to compute the DEL map
    for k in range(N-2):
        if theta[k] <= -a:
            impact_equation[k] = np.array([x[k], theta[k], x[k+1], theta[k+1]]) -\
                                 impact_map(np.array([x[k], theta[k], x[k+1], theta[k+1]]))
        equation[k] = m*(x[k+2] - 2*x[k+1] + x[k]) - h*ux[k] - h*ux[k+1] -\
                      force_map(np.array([x[k+1], theta[k+1]]),
                                (1/h)*np.array([x[k+1]-x[k], theta[k+1]-theta[k]]))[0] -\
                      force_map(np.array([x[k+1], theta[k+1]]),
                                (1/h)*np.array([x[k+2]-x[k+1], theta[k+2]-theta[k+1]]))[0]
        equation[N - 2 + k] = I * (theta[k+2] - 2*theta[k+1] + theta[k]) - h*utheta[k] - h*utheta[k+1] -\
                          m*r**2*(np.sin(theta[k]))*np.cos(theta[k])*(theta[k+1]-theta[k])**2 -\
                          m*r**2*(np.sin(theta[k+1]))*np.cos(theta[k+1])*(theta[k+2]-theta[k+1])**2 +\
                          m*g*h**2*(np.sin(theta[k])+np.sin(theta[k+1])) + \
                          force_map(np.array([x[k + 1], theta[k + 1]]),
                                    (1 / h) * np.array([x[k + 1] - x[k], theta[k + 1] - theta[k]]))[1] - \
                          force_map(np.array([x[k + 1], theta[k + 1]]),
                                    (1 / h) * np.array([x[k + 2] - x[k + 1], theta[k + 2] - theta[k + 1]]))[1]
    return equation


def boundary_equations(xi):

    """ Equations for the desired boundary values  B(q0, v0, u0; qN, vN, uN) """
    x = xi[0:N]
    theta = xi[N: 2 * N]
    ux = xi[2 * N:3 * N - 1]
    utheta = xi[3 * N - 1:4 * N - 2]

    # Check if momentum matching condition require terms involving forces
    eq1 = vx0 - (x[1] - x[0])/h + ux[0]
    eq2 = vtheta0 - (theta[1] - theta[0])/h + utheta[0]
    eq3 = vx1 - (x1 - x[N-2])/h - ux[N-2]
    eq4 = vtheta1 - (theta1 - theta[N-2])/h + utheta[N-2]
    eq5 = x[0] - x0
    eq6 = theta[0] - theta0
    eq7 = x[N-1] - x1
    eq8 = theta[N-1] - theta1
    return [eq1, eq2, eq3, eq4, eq5, eq6, eq7, eq8]


cons = [
    {'type': 'eq', 'fun': del_equation},
    {'type': 'eq', 'fun': boundary_equations}
]

# define region boundaries
boundaries = []  # every x and u is allowed


# Initial position and velocity
x0, theta0, vx0, vtheta0 = 0, np.pi/6, 1, 0.1

# Final position and velocity
x1, theta1, vx1, vtheta1 = 10, 0, 0, 0


# starting points might be a list of randomly generated numbers. We start with one.
xii = np.zeros(4*N - 2)
starting_points = [xii]

''' Optimization function '''

first_iteration = True
for point in starting_points:
    # for each point run the algorithm
    res = scip.minimize(
        objective_function,
        xii,
        method='SLSQP',
        bounds=boundaries,
        constraints=cons
    )
    # first iteration always gonna be the best so far
    if first_iteration:
        better_solution_found = False
        best = res
    else:
        # if we find a better solution, lets use it
        if res.success and res.fun < best.fun:
            better_solution_found = True
            best = res

# print results if algorithm was successful
if best.success:
    print(f"""Optimal solution found:
      -  Value of Cost function: {round(best.fun, 3)}""")

    # define auxiliary variables to save the optimal solution
    x_op = np.zeros(N)
    theta_op = np.zeros(N)
    ux_op = np.zeros(N - 1)
    utheta_op = np.zeros(N - 1)

    # loop to save the optimal solutions in the auxiliary variables
    for i in range(N):
        x_op[i] = best.x[i]
        theta_op[i] = best.x[N + i]
        if i != N - 1:
            ux_op[i] = best.x[2 * N + i]
            utheta_op[i] = best.x[3 * N - 1 + i]

    """ Visualization of Data """

    # Plot the evolution of optimal x(t) and u(t) against t
    fig = plt.figure()
    plt.plot(tt, x_op, label='Position')
    plt.plot(tt[0:N - 1], ux_op, label='Control')
    plt.legend()
    plt.xlabel("$t$")
    plt.ylabel("$x, u$")
    plt.title(name)
    plt.savefig('fig_old.pdf')
    plt.show()

    """ Computation of the center of mass and coordinates of the feet """
    center_mass_y = r * np.cos(theta_op)
    foot_x = x_op + r * np.sin(theta_op)
    foot_y = np.zeros(N)
    difference = foot_x - x_op
    print(difference[20])

    fig2 = plt.figure()
    plt.plot(x_op, center_mass_y, label='Center of mass')
    plt.plot(foot_x, foot_y, label='foot')
    plt.legend()
    plt.xlabel("$x$")
    plt.ylabel("$y$")
    plt.title(name)
    plt.savefig('fig2_old.pdf')
    plt.show()

else:
    print("No solution found to problem")


